CUDA programs for solving the time-dependent dipolar Gross-Pitaevskii equation in an anisotropic trap

In this paper we present new versions of previously published numerical programs for solving the dipolar Gross-Pitaevskii (GP) equation including the contact interaction in two and three spatial dimensions in imaginary and in real time, yielding both stationary and non-stationary solutions. New versions of programs were developed using CUDA toolkit and can make use of Nvidia GPU devices. The algorithm used is the same split-step semi-implicit Crank-Nicolson method as in the previous version (R. Kishor Kumar et al., Comput. Phys. Commun. 195, 117 (2015)), which is here implemented as a series of CUDA kernels that compute the solution on the GPU. In addition, the Fast Fourier Transform (FFT) library used in the previous version is replaced by cuFFT library, which works on CUDA-enabled GPUs. We present speedup test results obtained using new versions of programs and demonstrate an average speedup of 12 to 25, depending on the program and input size.

==> DBEC-GP-CUDA_v3_0/src/imag2dXY-cuda/imag2dXY-cuda.cu <==
/**
 * DBEC-GP-CUDA programs are developed by:
 *
 * Vladimir Loncar, Antun Balaz, Aleksandar Bogojevic
 * (Scientific Computing Laboratory, Institute of Physics Belgrade, Serbia)
 *
 * Srdjan Skrbic
 * (Department of Mathematics and Informatics, Faculty of Sciences, University of Novi Sad, Serbia)
 *
 * Paulsamy Muruganandam
 * (Bharathidasan University, Tamil Nadu, India)
 *
 * Sadhan K. Adhikari
 * (UNESP - Sao Paulo State University, Brazil)
 *
 *
 * Public use and modification of this code are allowed provided that the
 * following papers are cited:
 * [1] V. Loncar et al., Comput. Phys. Commun. 200 (2016) 406.
 * [2] R. Kishor Kumar et al., Comput. Phys. Commun. 195 (2015) 117.
 *
 * The authors would be grateful for all information and/or comments
 * regarding the use of the code.
 */

extern "C" {
#include "imag2dXY-cuda.cuh"
}

int main(int argc, char **argv) {
   FILE *out;
   FILE *file;
   FILE *filerms;
   char filename[MAX_FILENAME_SIZE];
   long cnti;
   long newNx, newNy;
   double norm, mu, en;
   double *rms;
   double **psi;
   double *tmpxi, *tmpyi, *tmpxj, *tmpyj;
   const char *sizeAdjusted;
   double psiNx2Ny2;

   cudaCheckError(cudaDeviceReset());

   cudaPitchedPtr d_psi;
   cudaPitchedPtr d_psidd2;
   double *d_tmpx, *d_tmpy;
   cudaPitchedPtr d_tmpmu, d_tmpen;
   cudaPitchedPtr d_tmpxy, d_tmpyx;
   cudaPitchedPtr d_cbeta;
   cudaMemcpy3DParms psiparam = { 0 }, psiNx2Ny2param = { 0 };

   double nstptime, npastime, nruntime, totaltime;
   cudaEvent_t start, stop, total;

   cudaCheckError(cudaEventCreate(&start));
   cudaCheckError(cudaEventCreate(&stop));
   cudaCheckError(cudaEventCreate(&total));
   start_cuda_timer(total);

   pi = 3.14159265358979;

   if ((argc != 3) || (strcmp(*(argv + 1), "-i") != 0)) {
      fprintf(stderr, "Usage: %s -i <input parameter file> \n", *argv);
      exit(EXIT_FAILURE);
   }

   if (! cfg_init(argv[2])) {
      fprintf(stderr, "Wrong input parameter file.\n");
      exit(EXIT_FAILURE);
   }

   readpar();
   initsize(&newNx, &newNy);

   if (Nx != newNx || Ny != newNy) {
      Nx = newNx; Ny = newNy;
      sizeAdjusted = "(adjusted)";
   } else {
      sizeAdjusted = "";
   }

   rms = alloc_double_vector(RMS_ARRAY_SIZE);

   x = alloc_double_vector(Nx);
   y = alloc_double_vector(Ny);

   x2 = alloc_double_vector(Nx);
   y2 = alloc_double_vector(Ny);

   pot = alloc_double_matrix(Nx, Ny);
   potdd = alloc_double_matrix(Nx, Ny);
   psi = alloc_double_matrix(Nx, Ny);

   calphax = alloc_double_vector(Nx - 1);
   calphay = alloc_double_vector(Ny - 1);
   cgammax = alloc_double_vector(Nx - 1);
   cgammay = alloc_double_vector(Ny - 1);

   tmpxi = alloc_double_vector(Nx);
   tmpyi = alloc_double_vector(Ny);
   tmpxj = alloc_double_vector(Nx);
   tmpyj = alloc_double_vector(Ny);

   pin_double_matrix(psi, Nx, Ny);
   pin_double_matrix(pot, Nx, Ny);
   pin_double_matrix(potdd, Nx, Ny);


   d_x2 = alloc_double_vector_device(Nx);
   d_y2 = alloc_double_vector_device(Ny);

   d_cmatrix = alloc_complex_matrix_device(Nx, Ny + 2);
   d_cmatrix_h1 = make_cudaPitchedPtr((char *)d_cmatrix.ptr, d_cmatrix.pitch / 2, d_cmatrix.xsize, d_cmatrix.ysize);
   d_cmatrix_h2 = make_cudaPitchedPtr(((char *)d_cmatrix.ptr) + (Nx / 2) * d_cmatrix.pitch, d_cmatrix.pitch / 2, d_cmatrix.xsize, d_cmatrix.ysize);

   d_psi = alloc_double_matrix_device(Nx, Ny);
   d_psidd2 = d_cmatrix_h1;

   d_calphax = alloc_double_vector_device(Nx - 1);
   d_calphay = alloc_double_vector_device(Ny - 1);
   d_cbeta = d_cmatrix_h1;
   d_cgammax = alloc_double_vector_device(Nx - 1);
   d_cgammay = alloc_double_vector_device(Ny - 1);

   d_tmpx = alloc_double_vector_device(Nx);
   d_tmpy = alloc_double_vector_device(Ny);

   d_tmpmu = d_cmatrix_h1;
   d_tmpen = d_cmatrix_h2;
   d_tmpxy = d_cmatrix_h1;
   d_tmpyx = make_cudaPitchedPtr(d_tmpxy.ptr, sizeof(double) * Nx, Ny, 1);

   simpint_init(MAX(Nx, Ny));


   if (output != NULL) {
      sprintf(filename, "%s.txt", output);
      out = fopen(filename, "w");
   } else out = stdout;

   if (rmsout != NULL) {
      sprintf(filename, "%s.txt", rmsout);
      filerms = fopen(filename, "w");
   } else filerms = NULL;

   if (opt == 2) par = 2.;
   else par = 1.;

   g_2d = g0 / (sqrt(2. * pi)  * d_z);
   gd_2d = gd0 / (sqrt(2. * pi) * d_z);

   Nx2 = Nx / 2; Ny2 = Ny / 2;
   dx2 = dx * dx; dy2 = dy * dy;

   fprintf(out, " Imaginary time propagation 2dXY,   OPTION = %d\n\n", opt);
   fprintf(out, "  Number of Atoms N = %li, Unit of length AHO = %.8f m\n", Na, aho);
   fprintf(out, "  Scattering length a = %.2f*a0, Dipolar ADD = %.2f*a0\n", as, add);
   fprintf(out, "  Nonlinearity G_3D = %.4f, Strength of DDI GD_3D = %.5f\n", g0, gd0);
   fprintf(out, "  Nonlinearity G_2D = %.4f, Strength of DDI GD_2D = %.5f\n", g_2d, gd_2d);
   fprintf(out, "  Parameters of trap: GAMMA = %.2f, NU = %.2f\n", vgamma, vnu);
   fprintf(out, "  Axial Gaussian Width = %.2f\n\n", d_z);
   fprintf(out, " # Space Stp: NX = %li, NY = %li %s\n", Nx, Ny, sizeAdjusted);
   fprintf(out, "  Space Step: DX = %.6f, DY = %.6f\n", dx, dy);
   fprintf(out, " # Time Stp : NSTP = %li, NPAS = %li, NRUN = %li\n", Nstp, Npas, Nrun);
   fprintf(out, "   Time Step:   DT = %.6f\n\n",  dt);
   fprintf(out, "                  --------------------------------------------------------\n");
   fprintf(out, "                    Norm      Chem        Ener/N     <rho>     |Psi(0,0)|^2\n");
   fprintf(out, "                  --------------------------------------------------------\n");
   fflush(out);

   g = 0.;
   gd = 0.;

   initpsi(psi);
   initpot();
   gencoef();
   initpotdd(tmpxi, tmpyi, tmpxj, tmpyj);
   initdevice();


   psiparam.srcPtr = make_cudaPitchedPtr(psi[0], Ny * sizeof(double), Ny, Nx);
   psiparam.dstPtr = d_psi;
   psiparam.extent = make_cudaExtent(Ny * sizeof(double), Nx, 1);
   psiparam.kind = cudaMemcpyHostToDevice;

   psiNx2Ny2param.srcPtr = make_cudaPitchedPtr((double *)(((char *)d_psi.ptr) + Nx2 * d_psi.pitch) + Ny2, sizeof(double), 1, 1);
   psiNx2Ny2param.dstPtr = make_cudaPitchedPtr(&psiNx2Ny2, sizeof(double), 1, 1);
   psiNx2Ny2param.extent = make_cudaExtent(sizeof(double), 1, 1);
   psiNx2Ny2param.kind = cudaMemcpyDeviceToHost;

   cudaCheckError(cudaMemcpy3D(&psiparam));

   psiparam.srcPtr = d_psi;
   psiparam.dstPtr = make_cudaPitchedPtr(psi[0], Ny * sizeof(double), Ny, Nx);
   psiparam.extent = make_cudaExtent(Ny * sizeof(double), Nx, 1);
   psiparam.kind = cudaMemcpyDeviceToHost;


   calcnorm(&norm, d_psi, d_tmpxy, d_tmpx);
   calcmuen(&mu, &en, d_psi, d_psidd2, d_tmpmu, d_tmpen, d_tmpx);
   calcrms(rms, d_psi, d_tmpxy, d_tmpyx, d_tmpx, d_tmpy);

   cudaCheckError(cudaMemcpy3D(&psiNx2Ny2param));
   fprintf(out, "Initial : %15.4f %11.5F %11.5F %10.5f %10.5f\n", norm, mu / par, en / par, *rms, psiNx2Ny2 * psiNx2Ny2);
   fflush(out);

   if (initout != NULL) {
      cudaCheckError(cudaMemcpy3D(&psiparam));

      sprintf(filename, "%s.txt", initout);
      file = fopen(filename, "w");
      outpsi2xy(psi, file);
      fclose(file);

      sprintf(filename, "%s1d_x.txt", initout);
      file = fopen(filename, "w");
      outdenx(psi, tmpyi, file);
      fclose(file);

      sprintf(filename, "%s1d_y.txt", initout);
      file = fopen(filename, "w");
      outdeny(psi, tmpxi, file);
      fclose(file);
   }
   if (rmsout != NULL) {
      fprintf(filerms, " Imaginary time propagation 2dXY,   OPTION = %d\n\n", opt);
      fprintf(filerms, "                  --------------------------------------------------------\n");
      fprintf(filerms, "Values of rms size:        <x>             <y>             <rho>\n");
      fprintf(filerms, "                  --------------------------------------------------------\n");
      fprintf(filerms, "           Initial:%14.5f   %13.5f   %13.5f\n", rms[1], rms[2], rms[0]);
      fflush(filerms);
   }

   if (Nstp != 0) {
      double g_stp = par * g_2d / (double) Nstp;
      double gd_stp = par * gd_2d / (double) Nstp;
      g = 0.;
      gd = 0.;
      start_cuda_timer(start);
      for (cnti = 0; cnti < Nstp; cnti ++) {
         g += g_stp;
         gd += gd_stp;
         calcnu(d_psi, d_psidd2);
         calclux(d_psi, d_cbeta);
         calcluy(d_psi, d_cbeta);
         calcnorm(&norm, d_psi, d_tmpxy, d_tmpx);
      }
      calcmuen(&mu, &en, d_psi, d_psidd2, d_tmpmu, d_tmpen, d_tmpx);
      calcrms(rms, d_psi, d_tmpxy, d_tmpyx, d_tmpx, d_tmpy);
      nstptime = stop_cuda_timer(start, stop);

      cudaCheckError(cudaMemcpy3D(&psiNx2Ny2param));
      fprintf(out, "After NSTP iter.:%8.4f %11.5f %11.5f %10.5f %10.5f\n", norm, mu / par, en / par, *rms, psiNx2Ny2 * psiNx2Ny2);
      fflush(out);
      if (Nstpout != NULL) {
         cudaCheckError(cudaMemcpy3D(&psiparam));

         sprintf(filename, "%s.txt", Nstpout);
         file = fopen(filename, "w");
         outpsi2xy(psi, file);
         fclose(file);

         sprintf(filename, "%s1d_x.txt", Nstpout);
         file = fopen(filename, "w");
         outdenx(psi, tmpyi, file);
         fclose(file);

         sprintf(filename, "%s1d_y.txt", Nstpout);
         file = fopen(filename, "w");
         outdeny(psi, tmpxi, file);
         fclose(file);
      }
      if (rmsout != NULL) {
         fprintf(filerms, "  After NSTP iter.:%14.5f   %13.5f   %13.5f\n", rms[1], rms[2], rms[0]);
         fflush(filerms);
      }
   } else {
      g = par * g_2d;
      gd = par * gd_2d;
   }

   start_cuda_timer(start);
   for (cnti = 0; cnti < Npas; cnti ++) {
      calcnu(d_psi, d_psidd2);
      calclux(d_psi, d_cbeta);
      calcluy(d_psi, d_cbeta);
      calcnorm(&norm, d_psi, d_tmpxy, d_tmpx);
   }
   calcmuen(&mu, &en, d_psi, d_psidd2, d_tmpmu, d_tmpen, d_tmpx);
   calcrms(rms, d_psi, d_tmpxy, d_tmpyx, d_tmpx, d_tmpy);
   npastime = stop_cuda_timer(start, stop);

   cudaCheckError(cudaMemcpy3D(&psiNx2Ny2param));
   fprintf(out, "After NPAS iter.:%8.4f %11.5f %11.5f %10.5f %10.5f\n", norm, mu / par, en / par, *rms, psiNx2Ny2 * psiNx2Ny2);
   fflush(out);
   if (Npasout != NULL) {
      cudaCheckError(cudaMemcpy3D(&psiparam));

      sprintf(filename, "%s.txt", Npasout);
      file = fopen(filename, "w");
      outpsi2xy(psi, file);
      fclose(file);

      sprintf(filename, "%s1d_x.txt", Npasout);
      file = fopen(filename, "w");
      outdenx(psi, tmpyi, file);
      fclose(file);

      sprintf(filename, "%s1d_y.txt", Npasout);
      file = fopen(filename, "w");
      outdeny(psi, tmpxi, file);
      fclose(file);
   }
   if (rmsout != NULL) {
      fprintf(filerms, "  After NPAS iter.:%14.5f   %13.5f   %13.5f\n", rms[1], rms[2], rms[0]);
      fflush(filerms);
   }

   start_cuda_timer(start);
   for (cnti = 0; cnti < Nrun; cnti ++) {
      calcnu(d_psi, d_psidd2);
      calclux(d_psi, d_cbeta);
      calcluy(d_psi, d_cbeta);
      calcnorm(&norm, d_psi, d_tmpxy, d_tmpx);
   }
   calcmuen(&mu, &en, d_psi, d_psidd2, d_tmpmu, d_tmpen, d_tmpx);
   calcrms(rms, d_psi, d_tmpxy, d_tmpyx, d_tmpx, d_tmpy);
   nruntime = stop_cuda_timer(start, stop);

   cudaCheckError(cudaMemcpy3D(&psiNx2Ny2param));
   fprintf(out, "After NRUN iter.:%8.4f %11.5f %11.5f %10.5f %10.5f\n", norm, mu / par, en / par, *rms, psiNx2Ny2 * psiNx2Ny2);
   fflush(out);
   if (Nrunout != NULL) {
      cudaCheckError(cudaMemcpy3D(&psiparam));

      sprintf(filename, "%s.txt", Nrunout);
      file = fopen(filename, "w");
      outpsi2xy(psi, file);
      fclose(file);

      sprintf(filename, "%s1d_x.txt", Nrunout);
      file = fopen(filename, "w");
      outdenx(psi, tmpyi, file);
      fclose(file);

      sprintf(filename, "%s1d_y.txt", Nrunout);
      file = fopen(filename, "w");
      outdeny(psi, tmpxi, file);
      fclose(file);
   }
   if (rmsout != NULL) {
      fprintf(filerms, "  After NRUN iter.:%14.5f   %13.5f   %13.5f\n", rms[1], rms[2], rms[0]);
      fprintf(filerms, "                  --------------------------------------------------------\n");
   }
   if (rmsout != NULL) fclose(filerms);

   fprintf(out, "                  --------------------------------------------------------\n\n");

   free_double_vector(rms);

   free_double_vector(x);
   free_double_vector(y);

   free_double_vector(x2);
   free_double_vector(y2);

   free_pinned_double_matrix(pot);
   free_pinned_double_matrix(potdd);
   free_pinned_double_matrix(psi);

   free_double_vector(calphax);
   free_double_vector(calphay);
   free_double_vector(cgammax);
   free_double_vector(cgammay);

   free_double_vector(tmpxi);
   free_double_vector(tmpyi);
   free_double_vector(tmpxj);
   free_double_vector(tmpyj);

   cudaCheckError(cudaStreamDestroy(exec_stream));
   cudaCheckError(cudaStreamDestroy(data_stream));

   free_double_vector_device(d_x2);
   free_double_vector_device(d_y2);

   free_double_matrix_device(d_psi);

   free_double_vector_device(d_calphax);
   free_double_vector_device(d_calphay);
   free_double_vector_device(d_cgammax);
   free_double_vector_device(d_cgammay);

   free_complex_matrix_device(d_cmatrix);
   if (d_dmatrix1.ptr != NULL) free_double_matrix_device(d_dmatrix1);
   if (d_dmatrix2.ptr != NULL) free_double_matrix_device(d_dmatrix2);

   free_double_vector_device(d_tmpx);
   free_double_vector_device(d_tmpy);

   simpint_destroy();

   cudaCheckFFTError(cufftDestroy(planD2Z));
   cudaCheckFFTError(cufftDestroy(planZ2D));

   totaltime = stop_cuda_timer(total, stop);
   fprintf(out, " Clock Time: %.3f seconds\n", totaltime / 1000);
   fprintf(out, " GPU Time: %.3f seconds\n", (nstptime + npastime + nruntime) / 1000);

   if(output != NULL) fclose(out);

   cudaCheckError(cudaEventDestroy(start));
   cudaCheckError(cudaEventDestroy(stop));
   cudaCheckError(cudaEventDestroy(total));

   cudaDeviceSynchronize();
   cudaDeviceReset();

   return(EXIT_SUCCESS);
}

/**
 *    Reading input parameters from the configuration file.
 */
void readpar(void) {
   char *cfg_tmp;

   if ((cfg_tmp = cfg_read("OPTION")) == NULL) {
      fprintf(stderr, "OPTION is not defined in the configuration file\n");
      exit(EXIT_FAILURE);
   }
   opt = atol(cfg_tmp);

   if ((cfg_tmp = cfg_read("NATOMS")) == NULL) {
      fprintf(stderr, "NATOMS is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Na = atol(cfg_tmp);

   if ((cfg_tmp = cfg_read("G0")) == NULL) {
      if ((cfg_tmp = cfg_read("AHO")) == NULL) {
         fprintf(stderr, "AHO is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      aho = atof(cfg_tmp);

      if ((cfg_tmp = cfg_read("AS")) == NULL) {
         fprintf(stderr, "AS is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      as = atof(cfg_tmp);

      g0 = 4. * pi * as * Na * BOHR_RADIUS / aho;
   } else {
      g0 = atof(cfg_tmp);
   }

   if ((cfg_tmp = cfg_read("GDD0")) == NULL) {
      if ((cfg_tmp = cfg_read("AHO")) == NULL) {
         fprintf(stderr, "AHO is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      aho = atof(cfg_tmp);

      if ((cfg_tmp = cfg_read("ADD")) == NULL) {
         fprintf(stderr, "ADD is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      add = atof(cfg_tmp);

      gd0 = 3. * add * Na * BOHR_RADIUS / aho;
   } else {
      gd0 = atof(cfg_tmp);
   }

   if ((cfg_tmp = cfg_read("NX")) == NULL) {
      fprintf(stderr, "NX is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nx = atol(cfg_tmp);

   if ((cfg_tmp = cfg_read("NY")) == NULL) {
      fprintf(stderr, "NY is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Ny = atol(cfg_tmp);

   if ((cfg_tmp = cfg_read("DX")) == NULL) {
      fprintf(stderr, "DX is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   dx = atof(cfg_tmp);

   if ((cfg_tmp = cfg_read("DY")) == NULL) {
      fprintf(stderr, "DY is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   dy = atof(cfg_tmp);

   if ((cfg_tmp = cfg_read("DT")) == NULL) {
      fprintf(stderr, "DT is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   dt = atof(cfg_tmp);

   if ((cfg_tmp = cfg_read("GAMMA")) == NULL) {
      fprintf(stderr, "GAMMA is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   vgamma = atof(cfg_tmp);

   if ((cfg_tmp = cfg_read("NU")) == NULL) {
      fprintf(stderr, "NU is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   vnu = atof(cfg_tmp);

   if ((cfg_tmp = cfg_read("D_Z")) == NULL) {
      fprintf(stderr, "D_Z is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   d_z = atof(cfg_tmp);

   if ((cfg_tmp = cfg_read("NSTP")) == NULL) {
      fprintf(stderr, "NSTP is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nstp = atol(cfg_tmp);

   if ((cfg_tmp = cfg_read("NPAS")) == NULL) {
      fprintf(stderr, "NPAS is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Npas = atol(cfg_tmp);

   if ((cfg_tmp = cfg_read("NRUN")) == NULL) {
      fprintf(stderr, "NRUN is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nrun = atol(cfg_tmp);

   output = cfg_read("OUTPUT");
   rmsout = cfg_read("RMSOUT");
   initout = cfg_read("INITOUT");
   Nstpout = cfg_read("NSTPOUT");
   Npasout = cfg_read("NPASOUT");
   Nrunout = cfg_read("NRUNOUT");

   if ((initout != NULL) || (Nstpout != NULL)  || (Npasout != NULL) || (Nrunout != NULL)) {
      if ((cfg_tmp = cfg_read("OUTSTPX")) == NULL) {
         fprintf(stderr, "OUTSTPX is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      outstpx = atol(cfg_tmp);

      if ((cfg_tmp = cfg_read("OUTSTPY")) == NULL) {
         fprintf(stderr, "OUTSTPY is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      outstpy = atol(cfg_tmp);
   }

   if ((cfg_tmp = cfg_read("DEVICE")) == NULL) {
      device = -1;
   } else {
      device = atoi(cfg_tmp);
   }

   if ((cfg_tmp = cfg_read("POTMEM")) == NULL) {
      potmem = -1;
   } else {
      potmem = atoi(cfg_tmp);
      if (potmem < 0 || potmem > 2) {
         fprintf(stderr, "POTMEM can be 0, 1 or 2.\n");
         exit(EXIT_FAILURE);
      }
   }

   return;
}

/**
 *    Determine optimal sizes of Nx and Ny and use of memory.
 */
void initsize(long *newNx, long *newNy) {
   long tmpNx, tmpNy;
   cufftHandle plan1d, plan2d;
   size_t workSize1d, workSize2d;
   long arraySize1d, arraySize2d;
   size_t typeSize;

   if (device == -1) {
      cudaCheckError(cudaGetDevice(&device));
   }

   cudaCheckError(cudaSetDevice(device));

   typeSize = sizeof(double);

   arraySize2d = Nx * (Ny + 2) * typeSize;
   tmpNx = Nx; tmpNy = Ny;
   cudaCheckFFTError(cufftCreate(&plan2d));
   cudaCheckFFTError(cufftSetAutoAllocation(plan2d, 0));
   cudaCheckFFTError(cufftMakePlan2d(plan2d, tmpNx, tmpNy, CUFFT_D2Z, &workSize2d));
   cudaCheckFFTError(cufftDestroy(plan2d));

   while (workSize2d > arraySize2d) {
      arraySize1d = tmpNx * typeSize;
      cudaCheckFFTError(cufftCreate(&plan1d));
      cudaCheckFFTError(cufftMakePlan1d(plan1d, tmpNx, CUFFT_D2Z, 1, &workSize1d));
      cudaCheckFFTError(cufftDestroy(plan1d));
      while (workSize1d > arraySize1d) {
         tmpNx++;
         arraySize1d = tmpNx * typeSize;
         cudaCheckFFTError(cufftCreate(&plan1d));
         cudaCheckFFTError(cufftMakePlan1d(plan1d, tmpNx, CUFFT_D2Z, 1, &workSize1d));
         cudaCheckFFTError(cufftDestroy(plan1d));
      }

      arraySize1d = (tmpNy + 2) * typeSize;
      cudaCheckFFTError(cufftCreate(&plan1d));
      cudaCheckFFTError(cufftMakePlan1d(plan1d, tmpNy, CUFFT_D2Z, 1, &workSize1d));
      cudaCheckFFTError(cufftDestroy(plan1d));
      while (workSize1d > arraySize1d) {
         tmpNy++;
         arraySize1d = (tmpNy + 2) * typeSize;
         cudaCheckFFTError(cufftCreate(&plan1d));
         cudaCheckFFTError(cufftMakePlan1d(plan1d, tmpNy, CUFFT_D2Z, 1, &workSize1d));
         cudaCheckFFTError(cufftDestroy(plan1d));
      }

      arraySize2d = tmpNx * (tmpNy + 2) * typeSize;
      cudaCheckFFTError(cufftCreate(&plan2d));
      cudaCheckFFTError(cufftSetAutoAllocation(plan2d, 0));
      cudaCheckFFTError(cufftMakePlan2d(plan2d, tmpNx, tmpNy, CUFFT_D2Z, &workSize2d));
      cudaCheckFFTError(cufftDestroy(plan2d));
   }

   *newNx = tmpNx; *newNy = tmpNy;

}

/**
 *    Initialization of the space mesh and the initial wave function.
 *    psi - array with the wave function values
 */
void initpsi(double **psi) {
   long cnti, cntj;
   double cpsi;
   double tmp;

   cpsi = sqrt(pi * sqrt(1. / (vgamma * vnu)));

   for (cnti = 0; cnti < Nx; cnti ++) {
      x[cnti] = (cnti - Nx2) * dx;
      x2[cnti] = x[cnti] * x[cnti];
   }

   for (cntj = 0; cntj < Ny; cntj ++) {
      y[cntj] = (cntj - Ny2) * dy;
      y2[cntj] = y[cntj] * y[cntj];
   }

   for (cnti = 0; cnti < Nx; cnti ++) {
      for (cntj = 0; cntj < Ny; cntj ++) {
         tmp = exp(- 0.5 * (vgamma * x2[cnti] + vnu * y2[cntj]));
         psi[cnti][cntj] = tmp / cpsi;
      }
   }

   return;
}

/**
 *    Initialization of the potential.
 */
void initpot() {
   long cnti, cntj;
   double vnu2, vgamma2;

   vnu2 = vnu * vnu;
   vgamma2 = vgamma * vgamma;

   for (cnti = 0; cnti < Nx; cnti ++) {
      for (cntj = 0; cntj < Ny; cntj ++) {
         pot[cnti][cntj] = 0.5 * par * (vgamma2 * x2[cnti] + vnu2 * y2[cntj]);
      }
   }

   return;
}

/**
 *    Crank-Nicolson scheme coefficients generation.
 */
void gencoef(void) {
   long cnti;

   Ax0 = 1. + dt / dx2 / (3. - par);
   Ay0 = 1. + dt / dy2 / (3. - par);

   Ax0r = 1. - dt / dx2 / (3. - par);
   Ay0r = 1. - dt / dy2 / (3. - par);

   Ax = - 0.5 * dt / dx2 / (3. - par);
   Ay = - 0.5 * dt / dy2 / (3. - par);

   calphax[Nx - 2] = 0.;
   cgammax[Nx - 2] = - 1. / Ax0;
   for (cnti = Nx - 2; cnti > 0; cnti --) {
      calphax[cnti - 1] = Ax * cgammax[cnti];
      cgammax[cnti - 1] = - 1. / (Ax0 + Ax * calphax[cnti - 1]);
   }

   calphay[Ny - 2] = 0.;
   cgammay[Ny - 2] = - 1. / Ay0;
   for (cnti = Ny - 2; cnti > 0; cnti --) {
      calphay[cnti - 1] = Ay * cgammay[cnti];
      cgammay[cnti - 1] = - 1. / (Ay0 + Ay * calphay[cnti - 1]);
   }

   return;
}

/**
 *    Initialization of the dipolar potential.
 *    kx  - array with the space mesh values in the x-direction in the K-space
 *    ky  - array with the space mesh values in the y-direction in the K-space
 *    kx2 - array with the squared space mesh values in the x-direction in the
 *          K-space
 *    ky2 - array with the squared space mesh values in the y-direction in the
 *          K-space
 */
void initpotdd(double *kx, double *ky, double *kx2, double *ky2) {
   long cnti, cntj;
   double dkx, dky;
   double xi, xi2;

   dkx = 2. * pi / (Nx * dx);
   dky = 2. * pi / (Ny * dy);

   for (cnti = 0; cnti < Nx2; cnti ++) kx[cnti] = cnti * dkx;
   for (cnti = 0; cnti < Nx2; cnti ++) kx[cnti + Nx2] = (cnti - Nx2) * dkx;
   for (cntj = 0; cntj < Ny2; cntj ++) ky[cntj] = cntj * dky;
   for (cntj = 0; cntj < Ny2; cntj ++) ky[cntj + Ny2] = (cntj - Ny2) * dky;

   for (cnti = 0; cnti < Nx; cnti ++) kx2[cnti] = kx[cnti] * kx[cnti];
   for (cntj = 0; cntj < Ny; cntj ++) ky2[cntj] = ky[cntj] * ky[cntj];

   for (cnti = 0; cnti < Nx; cnti ++) {
      for (cntj = 0; cntj < Ny; cntj ++) {
         xi2 = (kx2[cnti] + ky2[cntj]) * d_z * d_z / 2.;
         xi = sqrt(xi2);
         if (xi >= XI_LIMIT) {
            potdd[cnti][cntj] = POTDD_ASYMPTOTIC(xi);
         } else {
            potdd[cnti][cntj] = 2. - 3. * sqrt(pi) * xi * exp(xi2) * erfc(xi);
         }
         potdd[cnti][cntj] *= (4. * pi / 3.) / (sqrt(2. * pi) * d_z);
      }
   }

   return;
}

void initdevice() {
   int numSMs;
   size_t freeMem, totalMem;
   int target, matrices;
   int fft_size[2], fft_d[2], fft_z[2];
   size_t workSizeD2Z, workSizeZ2D;

   cudaCheckError(cudaStreamCreate(&exec_stream));
   cudaCheckError(cudaStreamCreate(&data_stream));

   cudaCheckError(cudaMemcpyToSymbol(d_Nx, &Nx, sizeof(Nx)));
   cudaCheckError(cudaMemcpyToSymbol(d_Ny, &Ny, sizeof(Ny)));

   cudaCheckError(cudaMemcpyToSymbol(d_dx, &dx, sizeof(dx)));
   cudaCheckError(cudaMemcpyToSymbol(d_dy, &dy, sizeof(dy)));

   cudaCheckError(cudaMemcpyToSymbol(d_dt, &dt, sizeof(dt)));

   cudaCheckError(cudaMemcpyToSymbol(d_Ax0r, &Ax0r, sizeof(Ax0r)));
   cudaCheckError(cudaMemcpyToSymbol(d_Ax, &Ax, sizeof(Ax)));

   cudaCheckError(cudaMemcpyToSymbol(d_Ay0r, &Ay0r, sizeof(Ay0r)));
   cudaCheckError(cudaMemcpyToSymbol(d_Ay, &Ay, sizeof(Ay)));

   cudaCheckError(cudaMemcpy(d_x2, x2, Nx * sizeof(double), cudaMemcpyHostToDevice));
   cudaCheckError(cudaMemcpy(d_y2, y2, Ny * sizeof(double), cudaMemcpyHostToDevice));

   cudaCheckError(cudaMemcpy(d_calphax, calphax, (Nx - 1) * sizeof(double), cudaMemcpyHostToDevice));
   cudaCheckError(cudaMemcpy(d_calphay, calphay, (Ny - 1) * sizeof(double), cudaMemcpyHostToDevice));

   cudaCheckError(cudaMemcpy(d_cgammax, cgammax, (Nx - 1) * sizeof(double), cudaMemcpyHostToDevice));
   cudaCheckError(cudaMemcpy(d_cgammay, cgammay, (Ny - 1) * sizeof(double), cudaMemcpyHostToDevice));

   target = 0;

   if (potmem != -1) target += potmem;

   cudaCheckError(cudaMemGetInfo(&freeMem, &totalMem));

   matrices = (freeMem / ((Nx * Ny) * sizeof(double))) - target;

   if (matrices < 0) {
      fprintf(stderr, "Insufficient memory on CUDA device %d.\n", device);
      exit(EXIT_FAILURE);
   }

   if (potmem == -1) {
      if (matrices >= 2) {
         potmem = 2;
      } else if (matrices >= 1) {
         potmem = 1;
      } else {
         potmem = 0;
      }
   }

   potparam.srcPtr = make_cudaPitchedPtr(pot[0], Ny * sizeof(double), Ny, Nx);
   //potparam.dstPtr = d_pot;
   potparam.extent = make_cudaExtent(Ny * sizeof(double), Nx, 1);
   potparam.kind = cudaMemcpyHostToDevice;

   potddparam.srcPtr = make_cudaPitchedPtr(potdd[0], Ny * sizeof(double), Ny, Nx);
   //potddparam.dstPtr = d_potdd;
   potddparam.extent = make_cudaExtent(Ny * sizeof(double), Nx, 1);
   potddparam.kind = cudaMemcpyHostToDevice;

   fft_size[0] = Nx;
   fft_size[1] = Ny;

   fft_d[0] = fft_z[0] = Nx;
   fft_d[1] = d_cmatrix_h1.pitch / sizeof(cufftDoubleReal);
   fft_z[1] = d_cmatrix_h1.pitch / sizeof(cufftDoubleComplex);

   cudaCheckFFTError(cufftCreate(&planD2Z));
   cudaCheckFFTError(cufftCreate(&planZ2D));

   cudaCheckFFTError(cufftSetAutoAllocation(planD2Z, 0));
   cudaCheckFFTError(cufftSetAutoAllocation(planZ2D, 0));

   cudaCheckFFTError(cufftSetWorkArea(planD2Z, d_cmatrix_h2.ptr));
   cudaCheckFFTError(cufftSetWorkArea(planZ2D, d_cmatrix_h2.ptr));

   switch (potmem) {
   case 0:
      d_pot = map_double_matrix(pot, Nx, Ny);
      d_potdd = map_double_matrix(potdd, Nx, Ny);

      calcpsidd2 = &calcpsidd2_mem;

      break;
   case 1:
      d_dmatrix1 = alloc_double_matrix_device(Nx, Ny);
      d_pot = d_dmatrix1;
      d_potdd = d_dmatrix1;

      potparam.dstPtr = d_pot;
      potddparam.dstPtr = d_potdd;

      calcpsidd2 = &calcpsidd2_cpy;

      cudaCheckFFTError(cufftSetStream(planD2Z, exec_stream));
      cudaCheckFFTError(cufftSetStream(planZ2D, exec_stream));

      break;
   case 2:
      d_dmatrix1 = alloc_double_matrix_device(Nx, Ny);
      d_dmatrix2 = alloc_double_matrix_device(Nx, Ny);
      d_pot = d_dmatrix1;
      d_potdd = d_dmatrix2;

      potparam.dstPtr = d_pot;
      potddparam.dstPtr = d_potdd;

      cudaCheckError(cudaMemcpy3D(&potparam));
      cudaCheckError(cudaMemcpy3D(&potddparam));

      calcpsidd2 = &calcpsidd2_mem;

      break;
   default:
      fprintf(stderr, "Invalid POTMEM value %d\n", potmem);
      exit(EXIT_FAILURE);
   }

   cudaCheckFFTError(cufftMakePlanMany(planD2Z, 2, fft_size, fft_d, 1, 1, fft_z, 1, 1, CUFFT_D2Z, 1, &workSizeD2Z));
   cudaCheckFFTError(cufftMakePlanMany(planZ2D, 2, fft_size, fft_z, 1, 1, fft_d, 1, 1, CUFFT_Z2D, 1, &workSizeZ2D));

   if (workSizeD2Z > (Nx / 2) * d_cmatrix.pitch * d_cmatrix.ysize || workSizeZ2D > (Nx / 2) * d_cmatrix.pitch * d_cmatrix.ysize) {
      fprintf(stderr, "Required FFT work size is too large, try changing the number of discretization points. \n");
      exit(EXIT_FAILURE);
   }

   cudaDeviceGetAttribute(&numSMs, cudaDevAttrMultiProcessorCount, device);

   dimBlock2d.x = dimBlock2d.y = CUDA_BLOCK_SIZE_2D;
   dimGrid2d.x = dimGrid2d.y = numSMs;

   dimBlock1d.x = CUDA_BLOCK_SIZE;
   dimGrid1d.x = numSMs;
}

/**
 *    Calculation of psi^2.
 *    psi  - array with the wave function values
 *    psi2 - array with the squared wave function values
 */
void calcpsi2(cudaPitchedPtr psi, cudaPitchedPtr psi2) {

   calcpsi2_kernel<<<dimGrid2d, dimBlock2d>>>(psi, psi2);

   return;
}

__global__ void calcpsi2_kernel(cudaPitchedPtr psi, cudaPitchedPtr psi2) {
   long cnti, cntj;
   double *psirow, *psi2row;
   double tmp;

   for (cnti = TID_Y; cnti < d_Nx; cnti += GRID_STRIDE_Y) {
      psirow = get_double_matrix_row(psi, cnti);
      psi2row = get_double_matrix_row(psi2, cnti);

      for (cntj = TID_X; cntj < d_Ny; cntj += GRID_STRIDE_X) {
         tmp = psirow[cntj];
         psi2row[cntj] = tmp * tmp;
      }
   }
}

/**
 *    Calculation of the wave function norm and normalization.
 *    norm  - wave function norm
 *    psi   - array with the wave function values
 *    tmpxy - temporary array
 *    tmpx  - temporary array
 */
void calcnorm(double *norm, cudaPitchedPtr psi, cudaPitchedPtr tmpxy, double *tmpx) {
   double tmp;

   calcpsi2(psi, tmpxy);

   simpint2d_kernel<<<dimGrid1d, dimBlock1d>>>(dy, tmpxy, tmpx, Nx, Ny);

   *norm = sqrt(simpint_gpu(dx, tmpx, Nx));
   tmp = 1. / *norm;

   calcnorm_kernel<<<dimGrid2d, dimBlock2d>>>(psi, tmp);

   return;
}

__global__ void calcnorm_kernel(cudaPitchedPtr psi, double tmp) {
   long cnti, cntj;
   double *psirow;

   for (cnti = TID_Y; cnti < d_Nx; cnti += GRID_STRIDE_Y) {
      psirow = get_double_matrix_row(psi, cnti);

      for (cntj = TID_X; cntj < d_Ny; cntj += GRID_STRIDE_X) {
         psirow[cntj] *= tmp;
      }
   }
}

/**
 *    Calculation of the chemical potential and energy.
 *    mu     - chemical potential
 *    en     - energy
 *    psi    - array with the wave function values
 *    psidd2 - array with the squared wave function values
 *    tmpmu  - temporary array
 *    tmpen  - temporary array
 *    tmpx   - temporary array
 */
void calcmuen(double *mu, double *en, cudaPitchedPtr psi, cudaPitchedPtr psidd2, cudaPitchedPtr tmpmu, cudaPitchedPtr tmpen, double *tmpx) {

   calcpsidd2(psi, psidd2);

   calcmuen_kernel1<<<dimGrid2d, dimBlock2d>>>(psi, psidd2, d_pot, tmpmu, tmpen, g, gd);

   calcmuen_kernel2x<<<dimGrid2d, dimBlock2d>>>(psi, tmpmu, tmpen, par);
   calcmuen_kernel2y<<<dimGrid2d, dimBlock2d>>>(psi, tmpmu, tmpen, par);

   simpint2d_kernel<<<dimGrid1d, dimBlock1d>>>(dy, tmpmu, tmpx, Nx, Ny);
   *mu = simpint_gpu(dx, tmpx, Nx);

   simpint2d_kernel<<<dimGrid1d, dimBlock1d>>>(dy, tmpen, tmpx, Nx, Ny);
   *en = simpint_gpu(dx, tmpx, Nx);

   return;
}

__global__ void calcmuen_kernel1(cudaPitchedPtr psi, cudaPitchedPtr psidd2, cudaPitchedPtr pot, cudaPitchedPtr tmpmu, cudaPitchedPtr tmpen, double g, double gd) {
   long cnti, cntj;
   double *psirow, *psidd2row, *tmpmurow, *tmpenrow, *potrow;
   double psi2, psi2lin, psidd2lin;
   double tmppot;

   for (cnti = TID_Y; cnti < d_Nx; cnti += GRID_STRIDE_Y) {
      psirow = get_double_matrix_row(psi, cnti);
      psidd2row = get_double_matrix_row(psidd2, cnti);
      potrow = get_double_matrix_row(pot, cnti);
      tmpmurow = get_double_matrix_row(tmpmu, cnti);
      tmpenrow = get_double_matrix_row(tmpen, cnti);

      for (cntj = TID_X; cntj < d_Ny; cntj += GRID_STRIDE_X) {
         psi2 = psirow[cntj];
         psi2 *= psi2;
         psi2lin = psi2 * g;
         psidd2lin = (psidd2row[cntj] / (d_Nx * d_Ny)) * gd;
         tmppot = potrow[cntj];
         tmpmurow[cntj] = (tmppot + psi2lin + psidd2lin) * psi2;
         tmpenrow[cntj] = (tmppot + 0.5 * psi2lin + 0.5 * psidd2lin) * psi2;
      }
   }
}

__global__ void calcmuen_kernel2x(cudaPitchedPtr psi, cudaPitchedPtr tmpmu, cudaPitchedPtr tmpen, double par) {
   long cnti, cntj;
   double *psirow1, *psirow2, *psirow3, *psirow4;
   double *tmpmurow, *tmpenrow;
   double dpsix;

   for (cntj = TID_Y; cntj < d_Ny; cntj += GRID_STRIDE_Y) {
      for (cnti = TID_X; cnti < d_Nx; cnti += GRID_STRIDE_X) {
         tmpmurow = get_double_matrix_row(tmpmu, cnti);
         tmpenrow = get_double_matrix_row(tmpen, cnti);

         if (cnti == 0) {
            dpsix = 0.;
         }

         if (cnti == 1) {
            psirow1 = get_double_matrix_row(psi, 2);
            psirow2 = get_double_matrix_row(psi, 0);

            dpsix = (psirow1[cntj] - psirow2[cntj]) / (2. * d_dx);
         }

         if (cnti > 1 && cnti < d_Nx - 2) {
            psirow1 = get_double_matrix_row(psi, cnti - 2);
            psirow2 = get_double_matrix_row(psi, cnti - 1);
            psirow3 = get_double_matrix_row(psi, cnti + 1);
            psirow4 = get_double_matrix_row(psi, cnti + 2);

            dpsix = (psirow1[cntj] - 8. * psirow2[cntj] + 8. * psirow3[cntj] - psirow4[cntj]) / (12. * d_dx);
         }

         if (cnti == d_Nx - 2) {
            psirow1 = get_double_matrix_row(psi, d_Nx - 1);
            psirow2 = get_double_matrix_row(psi, d_Nx - 3);

            dpsix = (psirow1[cntj] - psirow2[cntj]) / (2. * d_dx);
         }

         if (cnti == d_Nx - 1) {
            dpsix = 0.;
         }

         tmpmurow[cntj] += dpsix * dpsix / (3. - par);
         tmpenrow[cntj] += dpsix * dpsix / (3. - par);
      }
   }
}

__global__ void calcmuen_kernel2y(cudaPitchedPtr psi, cudaPitchedPtr tmpmu, cudaPitchedPtr tmpen, double par) {
   long cnti, cntj;
   double *psirow;
   double *tmpmurow, *tmpenrow;
   double dpsiy;

   for (cnti = TID_Y; cnti < d_Nx; cnti += GRID_STRIDE_Y) {
      psirow = get_double_matrix_row(psi, cnti);
      tmpmurow = get_double_matrix_row(tmpmu, cnti);
      tmpenrow = get_double_matrix_row(tmpen, cnti);

      for (cntj = TID_X; cntj < d_Ny; cntj += GRID_STRIDE_X) {
         if (cntj == 0) {
            dpsiy = 0.;
         }

         if (cntj == 1) {
            dpsiy = (psirow[2] - psirow[0]) / (2. * d_dy);
         }

         if (cntj > 1 && cntj < d_Ny - 2) {
            dpsiy = (psirow[cntj - 2] - 8. * psirow[cntj - 1] + 8. * psirow[cntj + 1] - psirow[cntj + 2]) / (12. * d_dy);
         }

         if (cntj == d_Ny - 2) {
            dpsiy = (psirow[d_Ny - 1] - psirow[d_Ny - 3]) / (2. * d_dy);
         }

         if (cntj == d_Ny - 1) {
            dpsiy = 0.;
         }

         tmpenrow[cntj] += dpsiy * dpsiy / (3. - par);
         tmpmurow[cntj] += dpsiy * dpsiy / (3. - par);
      }
   }
}

/**
 *    Calculation of squared wave function values for dipole-dipole
 *    interaction.
 *    psi    - array with the wave function values
 *    psidd2 - array with the squared wave function values (scaled by Nx * Ny)
 */
void calcpsidd2_mem(cudaPitchedPtr psi, cudaPitchedPtr psidd2) {

   calcpsi2(psi, psidd2);

   cudaCheckFFTError(cufftExecD2Z(planD2Z, (cufftDoubleReal *) psidd2.ptr, (cufftDoubleComplex *) psidd2.ptr));

   calcpsidd2_kernel1<<<dimGrid2d, dimBlock2d>>>(psidd2, d_potdd);

   cudaCheckFFTError(cufftExecZ2D(planZ2D, (cufftDoubleComplex *) psidd2.ptr, (cufftDoubleReal *) psidd2.ptr));

   calcpsidd2_kernel2<<<dimGrid1d, dimBlock1d>>>(psidd2);

   return;
}

void calcpsidd2_cpy(cudaPitchedPtr psi, cudaPitchedPtr psidd2) {

   cudaCheckError(cudaMemcpy3DAsync(&potddparam, data_stream));

   calcpsi2(psi, psidd2);

   cudaCheckFFTError(cufftExecD2Z(planD2Z, (cufftDoubleReal *) psidd2.ptr, (cufftDoubleComplex *) psidd2.ptr));

   cudaCheckError(cudaStreamSynchronize(data_stream));

   calcpsidd2_kernel1<<<dimGrid2d, dimBlock2d, 0, exec_stream>>>(psidd2, d_potdd);

   cudaCheckError(cudaStreamSynchronize(exec_stream));
   cudaCheckError(cudaMemcpy3DAsync(&potparam, data_stream));

   cudaCheckFFTError(cufftExecZ2D(planZ2D, (cufftDoubleComplex *) psidd2.ptr, (cufftDoubleReal *) psidd2.ptr));

   calcpsidd2_kernel2<<<dimGrid1d, dimBlock1d, 0, exec_stream>>>(psidd2);

   return;
}

__global__ void calcpsidd2_kernel1(cudaPitchedPtr psidd2, cudaPitchedPtr potdd) {
   long cnti, cntj;
   double *potddrow;
   cuDoubleComplex *psidd2row;
   double tmp;

   for (cnti = TID_Y; cnti < d_Nx; cnti += GRID_STRIDE_Y) {
      psidd2row = get_complex_matrix_row(psidd2, cnti);
      potddrow = get_double_matrix_row(potdd, cnti);

      for (cntj = TID_X; cntj < d_Ny / 2 + 1; cntj += GRID_STRIDE_X) {
         tmp = potddrow[cntj];
         psidd2row[cntj].x *= tmp;
         psidd2row[cntj].y *= tmp;
      }
   }
}

__global__ void calcpsidd2_kernel2(cudaPitchedPtr psidd2) {
   long cnti, cntj;
   double *psidd2row, *psidd2firstrow, *psidd2lastrow;

   psidd2firstrow = get_double_matrix_row(psidd2, 0);
   psidd2lastrow = get_double_matrix_row(psidd2, d_Nx - 1);

   for (cntj = TID_X; cntj < d_Ny; cntj += GRID_STRIDE_X) {
      psidd2lastrow[cntj] = psidd2firstrow[cntj];
   }

   for (cnti = TID_X; cnti < d_Nx; cnti += GRID_STRIDE_X) {
      psidd2row = get_double_matrix_row(psidd2, cnti);
      psidd2row[d_Ny - 1] = psidd2row[0];
   }
}

/**
 *    Calculation of the root mean square radius.
 *    rms   - root mean square radius
 *    psi   - array with the wave function values
 *    tmpxy - temporary array
 *    tmpyx - temporary array
 *    tmpx  - temporary array
 *    tmpy  - temporary array
 */
void calcrms(double *rms, cudaPitchedPtr psi, cudaPitchedPtr tmpxy, cudaPitchedPtr tmpyx, double *tmpx, double *tmpy) {

   calcrms_kernel1x<<<dimGrid2d, dimBlock2d>>>(psi, tmpyx, d_x2);
   simpint2d_kernel<<<dimGrid1d, dimBlock1d>>>(dx, tmpyx, tmpy, Ny, Nx);
   rms[1] = sqrt(simpint_gpu(dy, tmpy, Ny));

   calcrms_kernel1y<<<dimGrid2d, dimBlock2d>>>(psi, tmpxy, d_y2);
   simpint2d_kernel<<<dimGrid1d, dimBlock1d>>>(dy, tmpxy, tmpx, Nx, Ny);
   rms[2] = sqrt(simpint_gpu(dx, tmpx, Nx));

   rms[0] = sqrt(rms[1] * rms[1] + rms[2] * rms[2]);

   return;
}

__global__ void calcrms_kernel1x(cudaPitchedPtr psi, cudaPitchedPtr tmpyx, double *x2) {
   long cnti, cntj;
   double *psirow, *tmpyxrow;
   double psi2;

   for (cntj = TID_Y; cntj < d_Ny; cntj += GRID_STRIDE_Y) {
      tmpyxrow = get_double_matrix_row(tmpyx, cntj);

      for (cnti = TID_X; cnti < d_Nx; cnti += GRID_STRIDE_X) {
         psirow = get_double_matrix_row(psi, cnti);

         psi2 = psirow[cntj];
         psi2 *= psi2;
         tmpyxrow[cnti] = x2[cnti] * psi2;
      }
   }
}

__global__ void calcrms_kernel1y(cudaPitchedPtr psi, cudaPitchedPtr tmpxy, double *y2) {
   long cnti, cntj;
   double *psirow, *tmpxyrow;
   double psi2;

   for (cnti = TID_Y; cnti < d_Nx; cnti += GRID_STRIDE_Y) {
      psirow = get_double_matrix_row(psi, cnti);
      tmpxyrow = get_double_matrix_row(tmpxy, cnti);

      for (cntj = TID_X; cntj < d_Ny; cntj += GRID_STRIDE_X) {
         psi2 = psirow[cntj];
         psi2 *= psi2;
         tmpxyrow[cntj] = y2[cntj] * psi2;
      }
   }
}

/**
 *    Time propagation with respect to H1 (part of the Hamiltonian without
 *    spatial derivatives).
 *    psi    - array with the wave function values
 *    psidd2 - array with the squared wave function values
 */
void calcnu(cudaPitchedPtr psi, cudaPitchedPtr psidd2) {

   calcpsidd2(psi, psidd2);

   calcnu_kernel<<<dimGrid2d, dimBlock2d>>>(psi, psidd2, d_pot, g, gd);

   return;
}

__global__ void calcnu_kernel(cudaPitchedPtr psi, cudaPitchedPtr psidd2, cudaPitchedPtr pot, double g, double gd) {
   long cnti, cntj;
   double psitmp, psi2lin, psidd2lin, pottmp;
   double *psirow, *psidd2row, *potrow;

   for (cnti = TID_Y; cnti < d_Nx; cnti += GRID_STRIDE_Y) {
      psirow = get_double_matrix_row(psi, cnti);
      psidd2row = get_double_matrix_row(psidd2, cnti);
      potrow = get_double_matrix_row(pot, cnti);

      for (cntj = TID_X; cntj < d_Ny; cntj += GRID_STRIDE_X) {
         psitmp = psirow[cntj];
         psidd2lin = psidd2row[cntj];
         pottmp = potrow[cntj];

         psi2lin = psitmp * psitmp * g;
         psidd2lin = (psidd2lin / (d_Nx * d_Ny)) * gd;
         pottmp = d_dt * (pottmp + psi2lin + psidd2lin);

         psirow[cntj] = psitmp * exp(-pottmp);
      }
   }
}

/**
 *    Time propagation with respect to H2 (x-part of the Laplacian).
 *    psi   - array with the wave function values
 *    cbeta - Crank-Nicolson scheme coefficients
 */
void calclux(cudaPitchedPtr psi, cudaPitchedPtr cbeta) {

   calclux_kernel<<<dimGrid1d, dimBlock1d>>>(psi, cbeta, d_calphax, d_cgammax);

   return;
}

__global__ void calclux_kernel(cudaPitchedPtr psi, cudaPitchedPtr cbeta, double *calphax, double *cgammax) {
   long cnti, cntj;
   double c;
   double *psirowprev, *psirowcurr, *psirownext, *cbetarowprev, *cbetarowcurr;

   for (cntj = TID_X; cntj < d_Ny; cntj += GRID_STRIDE_X) {
      cbetarowcurr = get_double_matrix_row(cbeta, d_Nx - 2);
      psirowcurr = get_double_matrix_row(psi, d_Nx - 1);

      cbetarowcurr[cntj] = psirowcurr[cntj];

      for (cnti = d_Nx - 2; cnti > 0; cnti --) {
         cbetarowprev = get_double_matrix_row(cbeta, cnti - 1);
         cbetarowcurr = get_double_matrix_row(cbeta, cnti);

         psirowprev = get_double_matrix_row(psi, cnti - 1);
         psirowcurr = get_double_matrix_row(psi, cnti);
         psirownext = get_double_matrix_row(psi, cnti + 1);

         c = - d_Ax * psirownext[cntj] + d_Ax0r * psirowcurr[cntj] - d_Ax * psirowprev[cntj];
         cbetarowprev[cntj] = cgammax[cnti] * (d_Ax * cbetarowcurr[cntj] - c);
      }

      psirowcurr = get_double_matrix_row(psi, 0);

      psirowcurr[cntj] = 0.;

      for (cnti = 0; cnti < d_Nx - 2; cnti ++) {
         cbetarowcurr = get_double_matrix_row(cbeta, cnti);

         psirowcurr = get_double_matrix_row(psi, cnti);
         psirownext = get_double_matrix_row(psi, cnti + 1);

         psirownext[cntj] = calphax[cnti] * psirowcurr[cntj] + cbetarowcurr[cntj];
      }

      psirowcurr = get_double_matrix_row(psi, d_Nx - 1);
      psirowcurr[cntj] = 0.;
   }
}

/**
 *    Time propagation with respect to H3 (y-part of the Laplacian).
 *    psi   - array with the wave function values
 *    cbeta - Crank-Nicolson scheme coefficients
 */
void calcluy(cudaPitchedPtr psi, cudaPitchedPtr cbeta) {

   calcluy_kernel<<<dimGrid1d, dimBlock1d>>>(psi, cbeta, d_calphay, d_cgammay);

   return;
}

__global__ void calcluy_kernel(cudaPitchedPtr psi, cudaPitchedPtr cbeta, double *calphay, double *cgammay) {
   long cnti, cntj;
   double c;
   double *psirow, *cbetarow;

   for (cnti = TID_X; cnti < d_Nx; cnti += GRID_STRIDE_X) {
      cbetarow = get_double_matrix_row(cbeta, cnti);
      psirow = get_double_matrix_row(psi, cnti);

      cbetarow[d_Ny - 2] = psirow[d_Ny - 1];

      for(cntj = d_Ny - 2; cntj > 0; cntj --) {
         c = - d_Ay * psirow[cntj + 1] + d_Ay0r * psirow[cntj] - d_Ay * psirow[cntj - 1];
         cbetarow[cntj - 1] =  cgammay[cntj] * (d_Ay * cbetarow[cntj] - c);
      }

      psirow[0] = 0.;

      for(cntj = 0; cntj < d_Ny - 2; cntj ++) {
         psirow[cntj + 1] = calphay[cntj] * psirow[cntj] + cbetarow[cntj];
      }

      psirow[d_Ny - 1] = 0.;
   }
}

void outpsi2xy(double **psi, FILE *file) {
   long cnti, cntj;

   for(cnti = 0; cnti < Nx; cnti += outstpx) {
      for(cntj = 0; cntj < Ny; cntj += outstpy) {
         fprintf(file, "%8le %8le %8le\n", x[cnti], y[cntj], psi[cnti][cntj] * psi[cnti][cntj]);
      }
      fprintf(file, "\n");
      fflush(file);
   }

   return;
}

void outdenx(double **psi, double *tmp, FILE *file) {
   long cnti, cntj;

   for(cnti = 0; cnti < Nx; cnti += outstpx) {
      for(cntj = 0; cntj < Ny; cntj ++) {
         tmp[cntj] = psi[cnti][cntj] * psi[cnti][cntj];
      }
      fprintf(file, "%8le %8le\n", x[cnti], simpint(dy, tmp, Ny));
      fflush(file);
   }
}

void outdeny(double **psi, double *tmp, FILE *file) {
   long cnti, cntj;

   for(cntj = 0; cntj < Ny; cntj += outstpy) {
      for(cnti = 0; cnti < Nx; cnti ++) {
         tmp[cnti] = psi[cnti][cntj] * psi[cnti][cntj];
      }
      fprintf(file, "%8le %8le\n", y[cntj], simpint(dx, tmp, Nx));
      fflush(file);
   }
}


==> DBEC-GP-CUDA_v3_0/src/imag2dXZ-cuda/imag2dXZ-cuda.cu <==
/**
 * DBEC-GP-CUDA programs are developed by:
 *
 * Vladimir Loncar, Antun Balaz, Aleksandar Bogojevic
 * (Scientific Computing Laboratory, Institute of Physics Belgrade, Serbia)
 *
 * Srdjan Skrbic
 * (Department of Mathematics and Informatics, Faculty of Sciences, University of Novi Sad, Serbia)
 *
 * Paulsamy Muruganandam
 * (Bharathidasan University, Tamil Nadu, India)
 *
 * Sadhan K. Adhikari
 * (UNESP - Sao Paulo State University, Brazil)
 *
 *
 * Public use and modification of this code are allowed provided that the
 * following papers are cited:
 * [1] V. Loncar et al., Comput. Phys. Commun. 200 (2016) 406.
 * [2] R. Kishor Kumar et al., Comput. Phys. Commun. 195 (2015) 117.
 *
 * The authors would be grateful for all information and/or comments
 * regarding the use of the code.
 */

extern "C" {
#include "imag2dXZ-cuda.cuh"
}

int main(int argc, char **argv) {
   FILE *out;
   FILE *file;
   FILE *filerms;
   char filename[MAX_FILENAME_SIZE];
   long cnti;
   long newNx, newNz;
   double norm, mu, en;
   double *rms;
   double **psi;
   double *tmpxi, *tmpzi, *tmpxj, *tmpzj;
   const char *sizeAdjusted;
   double psiNx2Nz2;

   cudaCheckError(cudaDeviceReset());

   cudaPitchedPtr d_psi;
   cudaPitchedPtr d_psidd2;
   double *d_tmpx, *d_tmpz;
   cudaPitchedPtr d_tmpmu, d_tmpen;
   cudaPitchedPtr d_tmpxz, d_tmpzx;
   cudaPitchedPtr d_cbeta;
   cudaMemcpy3DParms psiparam = { 0 }, psiNx2Nz2param = { 0 };

   double nstptime, npastime, nruntime, totaltime;
   cudaEvent_t start, stop, total;

   cudaCheckError(cudaEventCreate(&start));
   cudaCheckError(cudaEventCreate(&stop));
   cudaCheckError(cudaEventCreate(&total));
   start_cuda_timer(total);

   pi = 3.14159265358979;

   if ((argc != 3) || (strcmp(*(argv + 1), "-i") != 0)) {
      fprintf(stderr, "Usage: %s -i <input parameter file> \n", *argv);
      exit(EXIT_FAILURE);
   }

   if (! cfg_init(argv[2])) {
      fprintf(stderr, "Wrong input parameter file.\n");
      exit(EXIT_FAILURE);
   }

   readpar();
   initsize(&newNx, &newNz);

   if (Nx != newNx || Nz != newNz) {
      Nx = newNx; Nz = newNz;
      sizeAdjusted = "(adjusted)";
   } else {
      sizeAdjusted = "";
   }

   rms = alloc_double_vector(RMS_ARRAY_SIZE);

   x = alloc_double_vector(Nx);
   z = alloc_double_vector(Nz);

   x2 = alloc_double_vector(Nx);
   z2 = alloc_double_vector(Nz);

   pot = alloc_double_matrix(Nx, Nz);
   potdd = alloc_double_matrix(Nx, Nz);
   psi = alloc_double_matrix(Nx, Nz);

   calphax = alloc_double_vector(Nx - 1);
   calphaz = alloc_double_vector(Nz - 1);
   cgammax = alloc_double_vector(Nx - 1);
   cgammaz = alloc_double_vector(Nz - 1);

   tmpxi = alloc_double_vector(Nx);
   tmpzi = alloc_double_vector(Nz);
   tmpxj = alloc_double_vector(Nx);
   tmpzj = alloc_double_vector(Nz);

   pin_double_matrix(psi, Nx, Nz);
   pin_double_matrix(pot, Nx, Nz);
   pin_double_matrix(potdd, Nx, Nz);


   d_x2 = alloc_double_vector_device(Nx);
   d_z2 = alloc_double_vector_device(Nz);

   d_cmatrix = alloc_complex_matrix_device(Nx, Nz + 2);
   d_cmatrix_h1 = make_cudaPitchedPtr((char *)d_cmatrix.ptr, d_cmatrix.pitch / 2, d_cmatrix.xsize, d_cmatrix.ysize);
   d_cmatrix_h2 = make_cudaPitchedPtr(((char *)d_cmatrix.ptr) + (Nx / 2) * d_cmatrix.pitch, d_cmatrix.pitch / 2, d_cmatrix.xsize, d_cmatrix.ysize);

   d_psi = alloc_double_matrix_device(Nx, Nz);
   d_psidd2 = d_cmatrix_h1;

   d_calphax = alloc_double_vector_device(Nx - 1);
   d_calphaz = alloc_double_vector_device(Nz - 1);
   d_cbeta = d_cmatrix_h1;
   d_cgammax = alloc_double_vector_device(Nx - 1);
   d_cgammaz = alloc_double_vector_device(Nz - 1);

   d_tmpx = alloc_double_vector_device(Nx);
   d_tmpz = alloc_double_vector_device(Nz);

   d_tmpmu = d_cmatrix_h1;
   d_tmpen = d_cmatrix_h2;
   d_tmpxz = d_cmatrix_h1;
   d_tmpzx = make_cudaPitchedPtr(d_tmpxz.ptr, sizeof(double) * Nx, Nz, 1);

   simpint_init(MAX(Nx, Nz));


   if (output != NULL) {
      sprintf(filename, "%s.txt", output);
      out = fopen(filename, "w");
   } else out = stdout;

   if (rmsout != NULL) {
      sprintf(filename, "%s.txt", rmsout);
      filerms = fopen(filename, "w");
   } else filerms = NULL;

   if (opt == 2) par = 2.;
   else par = 1.;

   g_2d = g0 / (sqrt(2. * pi)  * d_y);
   gd_2d = gd0 / (sqrt(2. * pi) * d_y);

   Nx2 = Nx / 2; Nz2 = Nz / 2;
   dx2 = dx * dx; dz2 = dz * dz;

   fprintf(out, " Imaginary time propagation 2dXZ,   OPTION = %d\n\n", opt);
   fprintf(out, "  Number of Atoms N = %li, Unit of length AHO = %.8f m\n", Na, aho);
   fprintf(out, "  Scattering length a = %.2f*a0, Dipolar ADD = %.2f*a0\n", as, add);
   fprintf(out, "  Nonlinearity G_3D = %.4f, Strength of DDI GD_3D = %.5f\n", g0, gd0);
   fprintf(out, "  Nonlinearity G_2D = %.4f, Strength of DDI GD_2D = %.5f\n", g_2d, gd_2d);
   fprintf(out, "  Parameters of trap: GAMMA = %.2f, LAMBDA = %.2f\n", vgamma, vlambda);
   fprintf(out, "  Axial Gaussian Width = %.2f\n\n", d_y);
   fprintf(out, " # Space Stp: NX = %li, NZ = %li %s\n", Nx, Nz, sizeAdjusted);
   fprintf(out, "  Space Step: DX = %.6f, DZ = %.6f\n", dx, dz);
   fprintf(out, " # Time Stp : NSTP = %li, NPAS = %li, NRUN = %li\n", Nstp, Npas, Nrun);
   fprintf(out, "   Time Step:   DT = %.6f\n\n",  dt);
   fprintf(out, "                  --------------------------------------------------------\n");
   fprintf(out, "                    Norm      Chem        Ener/N     <rho>     |Psi(0,0)|^2\n");
   fprintf(out, "                  --------------------------------------------------------\n");
   fflush(out);

   g = 0.;
   gd = 0.;

   initpsi(psi);
   initpot();
   gencoef();
   initpotdd(tmpxi, tmpzi, tmpxj, tmpzj);
   initdevice();


   psiparam.srcPtr = make_cudaPitchedPtr(psi[0], Nz * sizeof(double), Nz, Nx);
   psiparam.dstPtr = d_psi;
   psiparam.extent = make_cudaExtent(Nz * sizeof(double), Nx, 1);
   psiparam.kind = cudaMemcpyHostToDevice;

   psiNx2Nz2param.srcPtr = make_cudaPitchedPtr((double *)(((char *)d_psi.ptr) + Nx2 * d_psi.pitch) + Nz2, sizeof(double), 1, 1);
   psiNx2Nz2param.dstPtr = make_cudaPitchedPtr(&psiNx2Nz2, sizeof(double), 1, 1);
   psiNx2Nz2param.extent = make_cudaExtent(sizeof(double), 1, 1);
   psiNx2Nz2param.kind = cudaMemcpyDeviceToHost;

   cudaCheckError(cudaMemcpy3D(&psiparam));

   psiparam.srcPtr = d_psi;
   psiparam.dstPtr = make_cudaPitchedPtr(psi[0], Nz * sizeof(double), Nz, Nx);
   psiparam.extent = make_cudaExtent(Nz * sizeof(double), Nx, 1);
   psiparam.kind = cudaMemcpyDeviceToHost;


   calcnorm(&norm, d_psi, d_tmpxz, d_tmpx);
   calcmuen(&mu, &en, d_psi, d_psidd2, d_tmpmu, d_tmpen, d_tmpx);
   calcrms(rms, d_psi, d_tmpxz, d_tmpzx, d_tmpx, d_tmpz);

   cudaCheckError(cudaMemcpy3D(&psiNx2Nz2param));
   fprintf(out, "Initial : %15.4f %11.5F %11.5F %10.5f %10.5f\n", norm, mu / par, en / par, *rms, psiNx2Nz2 * psiNx2Nz2);
   fflush(out);

   if (initout != NULL) {
      cudaCheckError(cudaMemcpy3D(&psiparam));

      sprintf(filename, "%s.txt", initout);
      file = fopen(filename, "w");
      outpsi2xz(psi, file);
      fclose(file);

      sprintf(filename, "%s1d_x.txt", initout);
      file = fopen(filename, "w");
      outdenx(psi, tmpzi, file);
      fclose(file);

      sprintf(filename, "%s1d_z.txt", initout);
      file = fopen(filename, "w");
      outdenz(psi, tmpxi, file);
      fclose(file);
   }
   if (rmsout != NULL) {
      fprintf(filerms, " Imaginary time propagation 2dXZ,   OPTION = %d\n\n", opt);
      fprintf(filerms, "                  --------------------------------------------------------\n");
      fprintf(filerms, "Values of rms size:        <z>             <x>             <rho>\n");
      fprintf(filerms, "                  --------------------------------------------------------\n");
      fprintf(filerms, "           Initial:%14.5f   %13.5f   %13.5f\n", rms[2], rms[1], rms[0]);
      fflush(filerms);
   }

   if (Nstp != 0) {
      double g_stp = par * g_2d / (double) Nstp;
      double gd_stp = par * gd_2d / (double) Nstp;
      g = 0.;
      gd = 0.;
      start_cuda_timer(start);
      for (cnti = 0; cnti < Nstp; cnti ++) {
         g += g_stp;
         gd += gd_stp;
         calcnu(d_psi, d_psidd2);
         calclux(d_psi, d_cbeta);
         calcluz(d_psi, d_cbeta);
         calcnorm(&norm, d_psi, d_tmpxz, d_tmpx);
      }
      calcmuen(&mu, &en, d_psi, d_psidd2, d_tmpmu, d_tmpen, d_tmpx);
      calcrms(rms, d_psi, d_tmpxz, d_tmpzx, d_tmpx, d_tmpz);
      nstptime = stop_cuda_timer(start, stop);

      cudaCheckError(cudaMemcpy3D(&psiNx2Nz2param));
      fprintf(out, "After NSTP iter.:%8.4f %11.5f %11.5f %10.5f %10.5f\n", norm, mu / par, en / par, *rms, psiNx2Nz2 * psiNx2Nz2);
      fflush(out);
      if (Nstpout != NULL) {
         cudaCheckError(cudaMemcpy3D(&psiparam));

         sprintf(filename, "%s.txt", Nstpout);
         file = fopen(filename, "w");
         outpsi2xz(psi, file);
         fclose(file);

         sprintf(filename, "%s1d_x.txt", Nstpout);
         file = fopen(filename, "w");
         outdenx(psi, tmpzi, file);
         fclose(file);

         sprintf(filename, "%s1d_z.txt", Nstpout);
         file = fopen(filename, "w");
         outdenz(psi, tmpxi, file);
         fclose(file);
      }
      if (rmsout != NULL) {
         fprintf(filerms, "  After NSTP iter.:%14.5f   %13.5f   %13.5f\n", rms[2], rms[1], rms[0]);
         fflush(filerms);
      }
   } else {
      g = par * g_2d;
      gd = par * gd_2d;
   }

   start_cuda_timer(start);
   for (cnti = 0; cnti < Npas; cnti ++) {
      calcnu(d_psi, d_psidd2);
      calclux(d_psi, d_cbeta);
      calcluz(d_psi, d_cbeta);
      calcnorm(&norm, d_psi, d_tmpxz, d_tmpx);
   }
   calcmuen(&mu, &en, d_psi, d_psidd2, d_tmpmu, d_tmpen, d_tmpx);
   calcrms(rms, d_psi, d_tmpxz, d_tmpzx, d_tmpx, d_tmpz);
   npastime = stop_cuda_timer(start, stop);

   cudaCheckError(cudaMemcpy3D(&psiNx2Nz2param));
   fprintf(out, "After NPAS iter.:%8.4f %11.5f %11.5f %10.5f %10.5f\n", norm, mu / par, en / par, *rms, psiNx2Nz2 * psiNx2Nz2);
   fflush(out);
   if (Npasout != NULL) {
      cudaCheckError(cudaMemcpy3D(&psiparam));

      sprintf(filename, "%s.txt", Npasout);
      file = fopen(filename, "w");
      outpsi2xz(psi, file);
      fclose(file);

      sprintf(filename, "%s1d_x.txt", Npasout);
      file = fopen(filename, "w");
      outdenx(psi, tmpzi, file);
      fclose(file);

      sprintf(filename, "%s1d_z.txt", Npasout);
      file = fopen(filename, "w");
      outdenz(psi, tmpxi, file);
      fclose(file);
   }
   if (rmsout != NULL) {
      fprintf(filerms, "  After NPAS iter.:%14.5f   %13.5f   %13.5f\n", rms[2], rms[1], rms[0]);
      fflush(filerms);
   }

   start_cuda_timer(start);
   for (cnti = 0; cnti < Nrun; cnti ++) {
      calcnu(d_psi, d_psidd2);
      calclux(d_psi, d_cbeta);
      calcluz(d_psi, d_cbeta);
      calcnorm(&norm, d_psi, d_tmpxz, d_tmpx);
   }
   calcmuen(&mu, &en, d_psi, d_psidd2, d_tmpmu, d_tmpen, d_tmpx);
   calcrms(rms, d_psi, d_tmpxz, d_tmpzx, d_tmpx, d_tmpz);
   nruntime = stop_cuda_timer(start, stop);

   cudaCheckError(cudaMemcpy3D(&psiNx2Nz2param));
   fprintf(out, "After NRUN iter.:%8.4f %11.5f %11.5f %10.5f %10.5f\n", norm, mu / par, en / par, *rms, psiNx2Nz2 * psiNx2Nz2);
   fflush(out);
   if (Nrunout != NULL) {
      cudaCheckError(cudaMemcpy3D(&psiparam));

      sprintf(filename, "%s.txt", Nrunout);
      file = fopen(filename, "w");
      outpsi2xz(psi, file);
      fclose(file);

      sprintf(filename, "%s1d_x.txt", Nrunout);
      file = fopen(filename, "w");
      outdenx(psi, tmpzi, file);
      fclose(file);

      sprintf(filename, "%s1d_z.txt", Nrunout);
      file = fopen(filename, "w");
      outdenz(psi, tmpxi, file);
      fclose(file);
   }
   if (rmsout != NULL) {
      fprintf(filerms, "  After NRUN iter.:%14.5f   %13.5f   %13.5f\n", rms[2], rms[1], rms[0]);
      fprintf(filerms, "                  --------------------------------------------------------\n");
   }
   if (rmsout != NULL) fclose(filerms);

   fprintf(out, "                  --------------------------------------------------------\n\n");

   free_double_vector(rms);

   free_double_vector(x);
   free_double_vector(z);

   free_double_vector(x2);
   free_double_vector(z2);

   free_pinned_double_matrix(pot);
   free_pinned_double_matrix(potdd);
   free_pinned_double_matrix(psi);

   free_double_vector(calphax);
   free_double_vector(calphaz);
   free_double_vector(cgammax);
   free_double_vector(cgammaz);

   free_double_vector(tmpxi);
   free_double_vector(tmpzi);
   free_double_vector(tmpxj);
   free_double_vector(tmpzj);

   cudaCheckError(cudaStreamDestroy(exec_stream));
   cudaCheckError(cudaStreamDestroy(data_stream));

   free_double_vector_device(d_x2);
   free_double_vector_device(d_z2);

   free_double_matrix_device(d_psi);

   free_double_vector_device(d_calphax);
   free_double_vector_device(d_calphaz);
   free_double_vector_device(d_cgammax);
   free_double_vector_device(d_cgammaz);

   free_complex_matrix_device(d_cmatrix);
   if (d_dmatrix1.ptr != NULL) free_double_matrix_device(d_dmatrix1);
   if (d_dmatrix2.ptr != NULL) free_double_matrix_device(d_dmatrix2);

   free_double_vector_device(d_tmpx);
   free_double_vector_device(d_tmpz);

   simpint_destroy();

   cudaCheckFFTError(cufftDestroy(planD2Z));
   cudaCheckFFTError(cufftDestroy(planZ2D));

   totaltime = stop_cuda_timer(total, stop);
   fprintf(out, " Clock Time: %.3f seconds\n", totaltime / 1000);
   fprintf(out, " GPU Time: %.3f seconds\n", (nstptime + npastime + nruntime) / 1000);

   if(output != NULL) fclose(out);

   cudaCheckError(cudaEventDestroy(start));
   cudaCheckError(cudaEventDestroy(stop));
   cudaCheckError(cudaEventDestroy(total));

   cudaDeviceSynchronize();
   cudaDeviceReset();

   return(EXIT_SUCCESS);
}

/**
 *    Reading input parameters from the configuration file.
 */
void readpar(void) {
   char *cfg_tmp;

   if ((cfg_tmp = cfg_read("OPTION")) == NULL) {
      fprintf(stderr, "OPTION is not defined in the configuration file\n");
      exit(EXIT_FAILURE);
   }
   opt = atol(cfg_tmp);

   if ((cfg_tmp = cfg_read("NATOMS")) == NULL) {
      fprintf(stderr, "NATOMS is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Na = atol(cfg_tmp);

   if ((cfg_tmp = cfg_read("G0")) == NULL) {
      if ((cfg_tmp = cfg_read("AHO")) == NULL) {
         fprintf(stderr, "AHO is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      aho = atof(cfg_tmp);

      if ((cfg_tmp = cfg_read("AS")) == NULL) {
         fprintf(stderr, "AS is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      as = atof(cfg_tmp);

      g0 = 4. * pi * as * Na * BOHR_RADIUS / aho;
   } else {
      g0 = atof(cfg_tmp);
   }

   if ((cfg_tmp = cfg_read("GDD0")) == NULL) {
      if ((cfg_tmp = cfg_read("AHO")) == NULL) {
         fprintf(stderr, "AHO is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      aho = atof(cfg_tmp);

      if ((cfg_tmp = cfg_read("ADD")) == NULL) {
         fprintf(stderr, "ADD is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      add = atof(cfg_tmp);

      gd0 = 3. * add * Na * BOHR_RADIUS / aho;
   } else {
      gd0 = atof(cfg_tmp);
   }

   if ((cfg_tmp = cfg_read("NX")) == NULL) {
      fprintf(stderr, "NX is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nx = atol(cfg_tmp);

   if ((cfg_tmp = cfg_read("NZ")) == NULL) {
      fprintf(stderr, "NZ is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nz = atol(cfg_tmp);

   if ((cfg_tmp = cfg_read("DX")) == NULL) {
      fprintf(stderr, "DX is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   dx = atof(cfg_tmp);

   if ((cfg_tmp = cfg_read("DZ")) == NULL) {
      fprintf(stderr, "DZ is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   dz = atof(cfg_tmp);

   if ((cfg_tmp = cfg_read("DT")) == NULL) {
      fprintf(stderr, "DT is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   dt = atof(cfg_tmp);

   if ((cfg_tmp = cfg_read("GAMMA")) == NULL) {
      fprintf(stderr, "GAMMA is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   vgamma = atof(cfg_tmp);

   if ((cfg_tmp = cfg_read("LAMBDA")) == NULL) {
      fprintf(stderr, "LAMBDA is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   vlambda = atof(cfg_tmp);

   if ((cfg_tmp = cfg_read("D_Y")) == NULL) {
      fprintf(stderr, "D_Y is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   d_y = atof(cfg_tmp);

   if ((cfg_tmp = cfg_read("NSTP")) == NULL) {
      fprintf(stderr, "NSTP is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nstp = atol(cfg_tmp);

   if ((cfg_tmp = cfg_read("NPAS")) == NULL) {
      fprintf(stderr, "NPAS is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Npas = atol(cfg_tmp);

   if ((cfg_tmp = cfg_read("NRUN")) == NULL) {
      fprintf(stderr, "NRUN is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nrun = atol(cfg_tmp);

   output = cfg_read("OUTPUT");
   rmsout = cfg_read("RMSOUT");
   initout = cfg_read("INITOUT");
   Nstpout = cfg_read("NSTPOUT");
   Npasout = cfg_read("NPASOUT");
   Nrunout = cfg_read("NRUNOUT");

   if ((initout != NULL) || (Nstpout != NULL)  || (Npasout != NULL) || (Nrunout != NULL)) {
      if ((cfg_tmp = cfg_read("OUTSTPX")) == NULL) {
         fprintf(stderr, "OUTSTPX is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      outstpx = atol(cfg_tmp);

      if ((cfg_tmp = cfg_read("OUTSTPZ")) == NULL) {
         fprintf(stderr, "OUTSTPZ is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      outstpz = atol(cfg_tmp);
   }

   if ((cfg_tmp = cfg_read("DEVICE")) == NULL) {
      device = -1;
   } else {
      device = atoi(cfg_tmp);
   }

   if ((cfg_tmp = cfg_read("POTMEM")) == NULL) {
      potmem = -1;
   } else {
      potmem = atoi(cfg_tmp);
      if (potmem < 0 || potmem > 2) {
         fprintf(stderr, "POTMEM can be 0, 1 or 2.\n");
         exit(EXIT_FAILURE);
      }
   }

   return;
}

/**
 *    Determine optimal sizes of Nx and Nz and use of memory.
 */
void initsize(long *newNx, long *newNz) {
   long tmpNx, tmpNz;
   cufftHandle plan1d, plan2d;
   size_t workSize1d, workSize2d;
   long arraySize1d, arraySize2d;
   size_t typeSize;

   if (device == -1) {
      cudaCheckError(cudaGetDevice(&device));
   }

   cudaCheckError(cudaSetDevice(device));

   typeSize = sizeof(double);

   arraySize2d = Nx * (Nz + 2) * typeSize;
   tmpNx = Nx; tmpNz = Nz;
   cudaCheckFFTError(cufftCreate(&plan2d));
   cudaCheckFFTError(cufftSetAutoAllocation(plan2d, 0));
   cudaCheckFFTError(cufftMakePlan2d(plan2d, tmpNx, tmpNz, CUFFT_D2Z, &workSize2d));
   cudaCheckFFTError(cufftDestroy(plan2d));

   while (workSize2d > arraySize2d) {
      arraySize1d = tmpNx * typeSize;
      cudaCheckFFTError(cufftCreate(&plan1d));
      cudaCheckFFTError(cufftMakePlan1d(plan1d, tmpNx, CUFFT_D2Z, 1, &workSize1d));
      cudaCheckFFTError(cufftDestroy(plan1d));
      while (workSize1d > arraySize1d) {
         tmpNx++;
         arraySize1d = tmpNx * typeSize;
         cudaCheckFFTError(cufftCreate(&plan1d));
         cudaCheckFFTError(cufftMakePlan1d(plan1d, tmpNx, CUFFT_D2Z, 1, &workSize1d));
         cudaCheckFFTError(cufftDestroy(plan1d));
      }

      arraySize1d = (tmpNz + 2) * typeSize;
      cudaCheckFFTError(cufftCreate(&plan1d));
      cudaCheckFFTError(cufftMakePlan1d(plan1d, tmpNz, CUFFT_D2Z, 1, &workSize1d));
      cudaCheckFFTError(cufftDestroy(plan1d));
      while (workSize1d > arraySize1d) {
         tmpNz++;
         arraySize1d = (tmpNz + 2) * typeSize;
         cudaCheckFFTError(cufftCreate(&plan1d));
         cudaCheckFFTError(cufftMakePlan1d(plan1d, tmpNz, CUFFT_D2Z, 1, &workSize1d));
         cudaCheckFFTError(cufftDestroy(plan1d));
      }

      arraySize2d = tmpNx * (tmpNz + 2) * typeSize;
      cudaCheckFFTError(cufftCreate(&plan2d));
      cudaCheckFFTError(cufftSetAutoAllocation(plan2d, 0));
      cudaCheckFFTError(cufftMakePlan2d(plan2d, tmpNx, tmpNz, CUFFT_D2Z, &workSize2d));
      cudaCheckFFTError(cufftDestroy(plan2d));
   }

   *newNx = tmpNx; *newNz = tmpNz;

}

/**
 *    Initialization of the space mesh and the initial wave function.
 *    psi - array with the wave function values
 */
void initpsi(double **psi) {
   long cnti, cntj;
   double cpsi;
   double tmp;

   cpsi = sqrt(pi * sqrt(1. / (vgamma * vlambda)));

   for (cnti = 0; cnti < Nx; cnti ++) {
      x[cnti] = (cnti - Nx2) * dx;
      x2[cnti] = x[cnti] * x[cnti];
   }

   for (cntj = 0; cntj < Nz; cntj ++) {
      z[cntj] = (cntj - Nz2) * dz;
      z2[cntj] = z[cntj] * z[cntj];
   }

   for (cnti = 0; cnti < Nx; cnti ++) {
      for (cntj = 0; cntj < Nz; cntj ++) {
         tmp = exp(- 0.5 * (vgamma * x2[cnti] + vlambda * z2[cntj]));
         psi[cnti][cntj] = tmp / cpsi;
      }
   }

   return;
}

/**
 *    Initialization of the potential.
 */
void initpot() {
   long cnti, cntj;
   double vlambda2, vgamma2;

   vlambda2 = vlambda * vlambda;
   vgamma2 = vgamma * vgamma;

   for (cnti = 0; cnti < Nx; cnti ++) {
      for (cntj = 0; cntj < Nz; cntj ++) {
         pot[cnti][cntj] = 0.5 * par * (vgamma2 * x2[cnti] + vlambda2 * z2[cntj]);
      }
   }

   return;
}

/**
 *    Crank-Nicolson scheme coefficients generation.
 */
void gencoef(void) {
   long cnti;

   Ax0 = 1. + dt / dx2 / (3. - par);
   Az0 = 1. + dt / dz2 / (3. - par);

   Ax0r = 1. - dt / dx2 / (3. - par);
   Az0r = 1. - dt / dz2 / (3. - par);

   Ax = - 0.5 * dt / dx2 / (3. - par);
   Az = - 0.5 * dt / dz2 / (3. - par);

   calphax[Nx - 2] = 0.;
   cgammax[Nx - 2] = - 1. / Ax0;
   for (cnti = Nx - 2; cnti > 0; cnti --) {
      calphax[cnti - 1] = Ax * cgammax[cnti];
      cgammax[cnti - 1] = - 1. / (Ax0 + Ax * calphax[cnti - 1]);
   }

   calphaz[Nz - 2] = 0.;
   cgammaz[Nz - 2] = - 1. / Az0;
   for (cnti = Nz - 2; cnti > 0; cnti --) {
      calphaz[cnti - 1] = Az * cgammaz[cnti];
      cgammaz[cnti - 1] = - 1. / (Az0 + Az * calphaz[cnti - 1]);
   }

   return;
}

/**
 *    Initialization of the dipolar potential.
 *    kx  - array with the space mesh values in the x-direction in the K-space
 *    kz  - array with the space mesh values in the z-direction in the K-space
 *    kx2 - array with the squared space mesh values in the x-direction in the
 *          K-space
 *    kz2 - array with the squared space mesh values in the z-direction in the
 *          K-space
 */
void initpotdd(double *kx, double *kz, double *kx2, double *kz2) {
   long cnti, cntj;
   double dkz, dkx;
   double zi, zi2;

   dkx = 2. * pi / (Nx * dx);
   dkz = 2. * pi / (Nz * dz);

   for (cnti = 0; cnti < Nx2; cnti ++) kx[cnti] = cnti * dkx;
   for (cnti = 0; cnti < Nx2; cnti ++) kx[cnti + Nx2] = (cnti - Nx2) * dkx;
   for (cntj = 0; cntj < Nz2; cntj ++) kz[cntj] = cntj * dkz;
   for (cntj = 0; cntj < Nz2; cntj ++) kz[cntj + Nz2] = (cntj - Nz2) * dkz;

   for (cnti = 0; cnti < Nx; cnti ++) kx2[cnti] = kx[cnti] * kx[cnti];
   for (cntj = 0; cntj < Nz; cntj ++) kz2[cntj] = kz[cntj] * kz[cntj];

   for (cnti = 0; cnti < Nx; cnti ++) {
      for (cntj = 0; cntj < Nz; cntj ++) {
         zi2 = (kz2[cntj] + kx2[cnti]) * d_y * d_y / 2.;
         zi = sqrt(zi2);

         if (zi >= XI_LIMIT) {
            potdd[cnti][cntj] = -1. + 3. * (kz2[cntj] * d_y * d_y / 2.) / zi2;
         } else if ((fabs(kx[cnti]) < 0.01) && (fabs(kz[cntj]) < 0.01)) {
            potdd[cnti][cntj] = -1.;
         } else {
            potdd[cnti][cntj] = -1. + 3. * sqrt(pi) * (kz2[cntj] * d_y * d_y / 2.) / zi * exp(zi2) * erfc(zi);
         }
         potdd[cnti][cntj] *= (4. * pi / 3.) / (sqrt(2. * pi) * d_y);
      }
   }

   return;
}

void initdevice() {
   int numSMs;
   size_t freeMem, totalMem;
   int target, matrices;
   int fft_size[2], fft_d[2], fft_z[2];
   size_t workSizeD2Z, workSizeZ2D;

   cudaCheckError(cudaStreamCreate(&exec_stream));
   cudaCheckError(cudaStreamCreate(&data_stream));

   cudaCheckError(cudaMemcpyToSymbol(d_Nx, &Nx, sizeof(Nx)));
   cudaCheckError(cudaMemcpyToSymbol(d_Nz, &Nz, sizeof(Nz)));

   cudaCheckError(cudaMemcpyToSymbol(d_dx, &dx, sizeof(dx)));
   cudaCheckError(cudaMemcpyToSymbol(d_dz, &dz, sizeof(dz)));

   cudaCheckError(cudaMemcpyToSymbol(d_dt, &dt, sizeof(dt)));

   cudaCheckError(cudaMemcpyToSymbol(d_Ax0r, &Ax0r, sizeof(Ax0r)));
   cudaCheckError(cudaMemcpyToSymbol(d_Ax, &Ax, sizeof(Ax)));

   cudaCheckError(cudaMemcpyToSymbol(d_Az0r, &Az0r, sizeof(Az0r)));
   cudaCheckError(cudaMemcpyToSymbol(d_Az, &Az, sizeof(Az)));

   cudaCheckError(cudaMemcpy(d_x2, x2, Nx * sizeof(double), cudaMemcpyHostToDevice));
   cudaCheckError(cudaMemcpy(d_z2, z2, Nz * sizeof(double), cudaMemcpyHostToDevice));

   cudaCheckError(cudaMemcpy(d_calphax, calphax, (Nx - 1) * sizeof(double), cudaMemcpyHostToDevice));
   cudaCheckError(cudaMemcpy(d_calphaz, calphaz, (Nz - 1) * sizeof(double), cudaMemcpyHostToDevice));

   cudaCheckError(cudaMemcpy(d_cgammax, cgammax, (Nx - 1) * sizeof(double), cudaMemcpyHostToDevice));
   cudaCheckError(cudaMemcpy(d_cgammaz, cgammaz, (Nz - 1) * sizeof(double), cudaMemcpyHostToDevice));

   target = 0;

   if (potmem != -1) target += potmem;

   cudaCheckError(cudaMemGetInfo(&freeMem, &totalMem));

   matrices = (freeMem / ((Nx * Nz) * sizeof(double))) - target;

   if (matrices < 0) {
      fprintf(stderr, "Insufficient memory on CUDA device %d.\n", device);
      exit(EXIT_FAILURE);
   }

   if (potmem == -1) {
      if (matrices >= 2) {
         potmem = 2;
      } else if (matrices >= 1) {
         potmem = 1;
      } else {
         potmem = 0;
      }
   }

   potparam.srcPtr = make_cudaPitchedPtr(pot[0], Nz * sizeof(double), Nz, Nx);
   //potparam.dstPtr = d_pot;
   potparam.extent = make_cudaExtent(Nz * sizeof(double), Nx, 1);
   potparam.kind = cudaMemcpyHostToDevice;

   potddparam.srcPtr = make_cudaPitchedPtr(potdd[0], Nz * sizeof(double), Nz, Nx);
   //potddparam.dstPtr = d_potdd;
   potddparam.extent = make_cudaExtent(Nz * sizeof(double), Nx, 1);
   potddparam.kind = cudaMemcpyHostToDevice;

   fft_size[0] = Nx;
   fft_size[1] = Nz;

   fft_d[0] = fft_z[0] = Nx;
   fft_d[1] = d_cmatrix_h1.pitch / sizeof(cufftDoubleReal);
   fft_z[1] = d_cmatrix_h1.pitch / sizeof(cufftDoubleComplex);

   cudaCheckFFTError(cufftCreate(&planD2Z));
   cudaCheckFFTError(cufftCreate(&planZ2D));

   cudaCheckFFTError(cufftSetAutoAllocation(planD2Z, 0));
   cudaCheckFFTError(cufftSetAutoAllocation(planZ2D, 0));

   cudaCheckFFTError(cufftSetWorkArea(planD2Z, d_cmatrix_h2.ptr));
   cudaCheckFFTError(cufftSetWorkArea(planZ2D, d_cmatrix_h2.ptr));

   switch (potmem) {
   case 0:
      d_pot = map_double_matrix(pot, Nx, Nz);
      d_potdd = map_double_matrix(potdd, Nx, Nz);

      calcpsidd2 = &calcpsidd2_mem;

      break;
   case 1:
      d_dmatrix1 = alloc_double_matrix_device(Nx, Nz);
      d_pot = d_dmatrix1;
      d_potdd = d_dmatrix1;

      potparam.dstPtr = d_pot;
      potddparam.dstPtr = d_potdd;

      calcpsidd2 = &calcpsidd2_cpy;

      cudaCheckFFTError(cufftSetStream(planD2Z, exec_stream));
      cudaCheckFFTError(cufftSetStream(planZ2D, exec_stream));

      break;
   case 2:
      d_dmatrix1 = alloc_double_matrix_device(Nx, Nz);
      d_dmatrix2 = alloc_double_matrix_device(Nx, Nz);
      d_pot = d_dmatrix1;
      d_potdd = d_dmatrix2;

      potparam.dstPtr = d_pot;
      potddparam.dstPtr = d_potdd;

      cudaCheckError(cudaMemcpy3D(&potparam));
      cudaCheckError(cudaMemcpy3D(&potddparam));

      calcpsidd2 = &calcpsidd2_mem;

      break;
   default:
      fprintf(stderr, "Invalid POTMEM value %d\n", potmem);
      exit(EXIT_FAILURE);
   }

   cudaCheckFFTError(cufftMakePlanMany(planD2Z, 2, fft_size, fft_d, 1, 1, fft_z, 1, 1, CUFFT_D2Z, 1, &workSizeD2Z));
   cudaCheckFFTError(cufftMakePlanMany(planZ2D, 2, fft_size, fft_z, 1, 1, fft_d, 1, 1, CUFFT_Z2D, 1, &workSizeZ2D));

   if (workSizeD2Z > (Nx / 2) * d_cmatrix.pitch * d_cmatrix.ysize || workSizeZ2D > (Nx / 2) * d_cmatrix.pitch * d_cmatrix.ysize) {
      fprintf(stderr, "Required FFT work size is too large, try changing the number of discretization points. \n");
      exit(EXIT_FAILURE);
   }

   cudaDeviceGetAttribute(&numSMs, cudaDevAttrMultiProcessorCount, device);

   dimBlock2d.x = dimBlock2d.y = CUDA_BLOCK_SIZE_2D;
   dimGrid2d.x = dimGrid2d.y = numSMs;

   dimBlock1d.x = CUDA_BLOCK_SIZE;
   dimGrid1d.x = numSMs;
}

/**
 *    Calculation of psi^2.
 *    psi  - array with the wave function values
 *    psi2 - array with the squared wave function values
 */
void calcpsi2(cudaPitchedPtr psi, cudaPitchedPtr psi2) {

   calcpsi2_kernel<<<dimGrid2d, dimBlock2d>>>(psi, psi2);

   return;
}

__global__ void calcpsi2_kernel(cudaPitchedPtr psi, cudaPitchedPtr psi2) {
   long cnti, cntj;
   double *psirow, *psi2row;
   double tmp;

   for (cnti = TID_Y; cnti < d_Nx; cnti += GRID_STRIDE_Y) {
      psirow = get_double_matrix_row(psi, cnti);
      psi2row = get_double_matrix_row(psi2, cnti);

      for (cntj = TID_X; cntj < d_Nz; cntj += GRID_STRIDE_X) {
         tmp = psirow[cntj];
         psi2row[cntj] = tmp * tmp;
      }
   }
}

/**
 *    Calculation of the wave function norm and normalization.
 *    norm  - wave function norm
 *    psi   - array with the wave function values
 *    tmpxz - temporary array
 *    tmpx  - temporary array
 */
void calcnorm(double *norm, cudaPitchedPtr psi, cudaPitchedPtr tmpxz, double *tmpx) {
   double tmp;

   calcpsi2(psi, tmpxz);

   simpint2d_kernel<<<dimGrid1d, dimBlock1d>>>(dz, tmpxz, tmpx, Nx, Nz);

   *norm = sqrt(simpint_gpu(dx, tmpx, Nx));
   tmp = 1. / *norm;

   calcnorm_kernel<<<dimGrid2d, dimBlock2d>>>(psi, tmp);

   return;
}

__global__ void calcnorm_kernel(cudaPitchedPtr psi, double tmp) {
   long cnti, cntj;
   double *psirow;

   for (cnti = TID_Y; cnti < d_Nx; cnti += GRID_STRIDE_Y) {
      psirow = get_double_matrix_row(psi, cnti);

      for (cntj = TID_X; cntj < d_Nz; cntj += GRID_STRIDE_X) {
         psirow[cntj] *= tmp;
      }
   }
}

/**
 *    Calculation of the chemical potential and energy.
 *    mu     - chemical potential
 *    en     - energy
 *    psi    - array with the wave function values
 *    psidd2 - array with the squared wave function values
 *    tmpmu  - temporary array
 *    tmpen  - temporary array
 *    tmpx   - temporary array
 */
void calcmuen(double *mu, double *en, cudaPitchedPtr psi, cudaPitchedPtr psidd2, cudaPitchedPtr tmpmu, cudaPitchedPtr tmpen, double *tmpx) {

   calcpsidd2(psi, psidd2);

   calcmuen_kernel1<<<dimGrid2d, dimBlock2d>>>(psi, psidd2, d_pot, tmpmu, tmpen, g, gd);

   calcmuen_kernel2x<<<dimGrid2d, dimBlock2d>>>(psi, tmpmu, tmpen, par);
   calcmuen_kernel2z<<<dimGrid2d, dimBlock2d>>>(psi, tmpmu, tmpen, par);

   simpint2d_kernel<<<dimGrid1d, dimBlock1d>>>(dz, tmpmu, tmpx, Nx, Nz);
   *mu = simpint_gpu(dx, tmpx, Nx);

   simpint2d_kernel<<<dimGrid1d, dimBlock1d>>>(dz, tmpen, tmpx, Nx, Nz);
   *en = simpint_gpu(dx, tmpx, Nx);

   return;
}

__global__ void calcmuen_kernel1(cudaPitchedPtr psi, cudaPitchedPtr psidd2, cudaPitchedPtr pot, cudaPitchedPtr tmpmu, cudaPitchedPtr tmpen, double g, double gd) {
   long cnti, cntj;
   double *psirow, *psidd2row, *tmpmurow, *tmpenrow, *potrow;
   double psi2, psi2lin, psidd2lin;
   double tmppot;

   for (cnti = TID_Y; cnti < d_Nx; cnti += GRID_STRIDE_Y) {
      psirow = get_double_matrix_row(psi, cnti);
      psidd2row = get_double_matrix_row(psidd2, cnti);
      potrow = get_double_matrix_row(pot, cnti);
      tmpmurow = get_double_matrix_row(tmpmu, cnti);
      tmpenrow = get_double_matrix_row(tmpen, cnti);

      for (cntj = TID_X; cntj < d_Nz; cntj += GRID_STRIDE_X) {
         psi2 = psirow[cntj];
         psi2 *= psi2;
         psi2lin = psi2 * g;
         psidd2lin = (psidd2row[cntj] / (d_Nx * d_Nz)) * gd;
         tmppot = potrow[cntj];
         tmpmurow[cntj] = (tmppot + psi2lin + psidd2lin) * psi2;
         tmpenrow[cntj] = (tmppot + 0.5 * psi2lin + 0.5 * psidd2lin) * psi2;
      }
   }
}

__global__ void calcmuen_kernel2x(cudaPitchedPtr psi, cudaPitchedPtr tmpmu, cudaPitchedPtr tmpen, double par) {
   long cnti, cntj;
   double *psirow1, *psirow2, *psirow3, *psirow4;
   double *tmpmurow, *tmpenrow;
   double dpsix;

   for (cntj = TID_Y; cntj < d_Nz; cntj += GRID_STRIDE_Y) {
      for (cnti = TID_X; cnti < d_Nx; cnti += GRID_STRIDE_X) {
         tmpmurow = get_double_matrix_row(tmpmu, cnti);
         tmpenrow = get_double_matrix_row(tmpen, cnti);

         if (cnti == 0) {
            dpsix = 0.;
         }

         if (cnti == 1) {
            psirow1 = get_double_matrix_row(psi, 2);
            psirow2 = get_double_matrix_row(psi, 0);

            dpsix = (psirow1[cntj] - psirow2[cntj]) / (2. * d_dx);
         }

         if (cnti > 1 && cnti < d_Nx - 2) {
            psirow1 = get_double_matrix_row(psi, cnti - 2);
            psirow2 = get_double_matrix_row(psi, cnti - 1);
            psirow3 = get_double_matrix_row(psi, cnti + 1);
            psirow4 = get_double_matrix_row(psi, cnti + 2);

            dpsix = (psirow1[cntj] - 8. * psirow2[cntj] + 8. * psirow3[cntj] - psirow4[cntj]) / (12. * d_dx);
         }

         if (cnti == d_Nx - 2) {
            psirow1 = get_double_matrix_row(psi, d_Nx - 1);
            psirow2 = get_double_matrix_row(psi, d_Nx - 3);

            dpsix = (psirow1[cntj] - psirow2[cntj]) / (2. * d_dx);
         }

         if (cnti == d_Nx - 1) {
            dpsix = 0.;
         }

         tmpmurow[cntj] += dpsix * dpsix / (3. - par);
         tmpenrow[cntj] += dpsix * dpsix / (3. - par);
      }
   }
}

__global__ void calcmuen_kernel2z(cudaPitchedPtr psi, cudaPitchedPtr tmpmu, cudaPitchedPtr tmpen, double par) {
   long cnti, cntj;
   double *psirow;
   double *tmpmurow, *tmpenrow;
   double dpsiz;

   for (cnti = TID_Y; cnti < d_Nx; cnti += GRID_STRIDE_Y) {
      psirow = get_double_matrix_row(psi, cnti);
      tmpmurow = get_double_matrix_row(tmpmu, cnti);
      tmpenrow = get_double_matrix_row(tmpen, cnti);

      for (cntj = TID_X; cntj < d_Nz; cntj += GRID_STRIDE_X) {
         if (cntj == 0) {
            dpsiz = 0.;
         }

         if (cntj == 1) {
            dpsiz = (psirow[2] - psirow[0]) / (2. * d_dz);
         }

         if (cntj > 1 && cntj < d_Nz - 2) {
            dpsiz = (psirow[cntj - 2] - 8. * psirow[cntj - 1] + 8. * psirow[cntj + 1] - psirow[cntj + 2]) / (12. * d_dz);
         }

         if (cntj == d_Nz - 2) {
            dpsiz = (psirow[d_Nz - 1] - psirow[d_Nz - 3]) / (2. * d_dz);
         }

         if (cntj == d_Nz - 1) {
            dpsiz = 0.;
         }

         tmpenrow[cntj] += dpsiz * dpsiz / (3. - par);
         tmpmurow[cntj] += dpsiz * dpsiz / (3. - par);
      }
   }
}

/**
 *    Calculation of squared wave function values for dipole-dipole
 *    interaction.
 *    psi    - array with the wave function values
 *    psidd2 - array with the squared wave function values (scaled by Nx * Nz)
 */
void calcpsidd2_mem(cudaPitchedPtr psi, cudaPitchedPtr psidd2) {

   calcpsi2(psi, psidd2);

   cudaCheckFFTError(cufftExecD2Z(planD2Z, (cufftDoubleReal *) psidd2.ptr, (cufftDoubleComplex *) psidd2.ptr));

   calcpsidd2_kernel1<<<dimGrid2d, dimBlock2d>>>(psidd2, d_potdd);

   cudaCheckFFTError(cufftExecZ2D(planZ2D, (cufftDoubleComplex *) psidd2.ptr, (cufftDoubleReal *) psidd2.ptr));

   calcpsidd2_kernel2<<<dimGrid1d, dimBlock1d>>>(psidd2);

   return;
}

void calcpsidd2_cpy(cudaPitchedPtr psi, cudaPitchedPtr psidd2) {

   cudaCheckError(cudaMemcpy3DAsync(&potddparam, data_stream));

   calcpsi2(psi, psidd2);

   cudaCheckFFTError(cufftExecD2Z(planD2Z, (cufftDoubleReal *) psidd2.ptr, (cufftDoubleComplex *) psidd2.ptr));

   cudaCheckError(cudaStreamSynchronize(data_stream));

   calcpsidd2_kernel1<<<dimGrid2d, dimBlock2d, 0, exec_stream>>>(psidd2, d_potdd);

   cudaCheckError(cudaStreamSynchronize(exec_stream));
   cudaCheckError(cudaMemcpy3DAsync(&potparam, data_stream));

   cudaCheckFFTError(cufftExecZ2D(planZ2D, (cufftDoubleComplex *) psidd2.ptr, (cufftDoubleReal *) psidd2.ptr));

   calcpsidd2_kernel2<<<dimGrid1d, dimBlock1d, 0, exec_stream>>>(psidd2);

   return;
}

__global__ void calcpsidd2_kernel1(cudaPitchedPtr psidd2, cudaPitchedPtr potdd) {
   long cnti, cntj;
   double *potddrow;
   cuDoubleComplex *psidd2row;
   double tmp;

   for (cnti = TID_Y; cnti < d_Nx; cnti += GRID_STRIDE_Y) {
      psidd2row = get_complex_matrix_row(psidd2, cnti);
      potddrow = get_double_matrix_row(potdd, cnti);

      for (cntj = TID_X; cntj < d_Nz / 2 + 1; cntj += GRID_STRIDE_X) {
         tmp = potddrow[cntj];
         psidd2row[cntj].x *= tmp;
         psidd2row[cntj].y *= tmp;
      }
   }
}

__global__ void calcpsidd2_kernel2(cudaPitchedPtr psidd2) {
   long cnti, cntj;
   double *psidd2row, *psidd2firstrow, *psidd2lastrow;

   psidd2firstrow = get_double_matrix_row(psidd2, 0);
   psidd2lastrow = get_double_matrix_row(psidd2, d_Nx - 1);

   for (cntj = TID_X; cntj < d_Nz; cntj += GRID_STRIDE_X) {
      psidd2lastrow[cntj] = psidd2firstrow[cntj];
   }

   for (cnti = TID_X; cnti < d_Nx; cnti += GRID_STRIDE_X) {
      psidd2row = get_double_matrix_row(psidd2, cnti);
      psidd2row[d_Nz - 1] = psidd2row[0];
   }
}

/**
 *    Calculation of the root mean square radius.
 *    rms   - root mean square radius
 *    psi   - array with the wave function values
 *    tmpxz - temporary array
 *    tmpzx - temporary array
 *    tmpx  - temporary array
 *    tmpz  - temporary array
 */
void calcrms(double *rms, cudaPitchedPtr psi, cudaPitchedPtr tmpxz, cudaPitchedPtr tmpzx, double *tmpx, double *tmpz) {

   calcrms_kernel1x<<<dimGrid2d, dimBlock2d>>>(psi, tmpzx, d_x2);
   simpint2d_kernel<<<dimGrid1d, dimBlock1d>>>(dx, tmpzx, tmpz, Nz, Nx);
   rms[1] = sqrt(simpint_gpu(dz, tmpz, Nz));

   calcrms_kernel1z<<<dimGrid2d, dimBlock2d>>>(psi, tmpxz, d_z2);
   simpint2d_kernel<<<dimGrid1d, dimBlock1d>>>(dz, tmpxz, tmpx, Nx, Nz);
   rms[2] = sqrt(simpint_gpu(dx, tmpx, Nx));

   rms[0] = sqrt(rms[1] * rms[1] + rms[2] * rms[2]);

   return;
}

__global__ void calcrms_kernel1x(cudaPitchedPtr psi, cudaPitchedPtr tmpzx, double *x2) {
   long cnti, cntj;
   double *psirow, *tmpzxrow;
   double psi2;

   for (cntj = TID_Y; cntj < d_Nz; cntj += GRID_STRIDE_Y) {
      tmpzxrow = get_double_matrix_row(tmpzx, cntj);

      for (cnti = TID_X; cnti < d_Nx; cnti += GRID_STRIDE_X) {
         psirow = get_double_matrix_row(psi, cnti);

         psi2 = psirow[cntj];
         psi2 *= psi2;
         tmpzxrow[cnti] = x2[cnti] * psi2;
      }
   }
}

__global__ void calcrms_kernel1z(cudaPitchedPtr psi, cudaPitchedPtr tmpxz, double *z2) {
   long cnti, cntj;
   double *psirow, *tmpxzrow;
   double psi2;

   for (cnti = TID_Y; cnti < d_Nx; cnti += GRID_STRIDE_Y) {
      psirow = get_double_matrix_row(psi, cnti);
      tmpxzrow = get_double_matrix_row(tmpxz, cnti);

      for (cntj = TID_X; cntj < d_Nz; cntj += GRID_STRIDE_X) {
         psi2 = psirow[cntj];
         psi2 *= psi2;
         tmpxzrow[cntj] = z2[cntj] * psi2;
      }
   }
}

/**
 *    Time propagation with respect to H1 (part of the Hamiltonian without
 *    spatial derivatives).
 *    psi    - array with the wave function values
 *    psidd2 - array with the squared wave function values
 */
void calcnu(cudaPitchedPtr psi, cudaPitchedPtr psidd2) {

   calcpsidd2(psi, psidd2);

   calcnu_kernel<<<dimGrid2d, dimBlock2d>>>(psi, psidd2, d_pot, g, gd);

   return;
}

__global__ void calcnu_kernel(cudaPitchedPtr psi, cudaPitchedPtr psidd2, cudaPitchedPtr pot, double g, double gd) {
   long cnti, cntj;
   double psitmp, psi2lin, psidd2lin, pottmp;
   double *psirow, *psidd2row, *potrow;

   for (cnti = TID_Y; cnti < d_Nx; cnti += GRID_STRIDE_Y) {
      psirow = get_double_matrix_row(psi, cnti);
      psidd2row = get_double_matrix_row(psidd2, cnti);
      potrow = get_double_matrix_row(pot, cnti);

      for (cntj = TID_X; cntj < d_Nz; cntj += GRID_STRIDE_X) {
         psitmp = psirow[cntj];
         psidd2lin = psidd2row[cntj];
         pottmp = potrow[cntj];

         psi2lin = psitmp * psitmp * g;
         psidd2lin = (psidd2lin / (d_Nx * d_Nz)) * gd;
         pottmp = d_dt * (pottmp + psi2lin + psidd2lin);

         psirow[cntj] = psitmp * exp(-pottmp);
      }
   }
}

/**
 *    Time propagation with respect to H2 (x-part of the Laplacian).
 *    psi   - array with the wave function values
 *    cbeta - Crank-Nicolson scheme coefficients
 */
void calclux(cudaPitchedPtr psi, cudaPitchedPtr cbeta) {

   calclux_kernel<<<dimGrid1d, dimBlock1d>>>(psi, cbeta, d_calphax, d_cgammax);

   return;
}

__global__ void calclux_kernel(cudaPitchedPtr psi, cudaPitchedPtr cbeta, double *calphax, double *cgammax) {
   long cnti, cntj;
   double c;
   double *psirowprev, *psirowcurr, *psirownext, *cbetarowprev, *cbetarowcurr;

   for (cntj = TID_X; cntj < d_Nz; cntj += GRID_STRIDE_X) {
      cbetarowcurr = get_double_matrix_row(cbeta, d_Nx - 2);
      psirowcurr = get_double_matrix_row(psi, d_Nx - 1);

      cbetarowcurr[cntj] = psirowcurr[cntj];

      for (cnti = d_Nx - 2; cnti > 0; cnti --) {
         cbetarowprev = get_double_matrix_row(cbeta, cnti - 1);
         cbetarowcurr = get_double_matrix_row(cbeta, cnti);

         psirowprev = get_double_matrix_row(psi, cnti - 1);
         psirowcurr = get_double_matrix_row(psi, cnti);
         psirownext = get_double_matrix_row(psi, cnti + 1);

         c = - d_Ax * psirownext[cntj] + d_Ax0r * psirowcurr[cntj] - d_Ax * psirowprev[cntj];
         cbetarowprev[cntj] = cgammax[cnti] * (d_Ax * cbetarowcurr[cntj] - c);
      }

      psirowcurr = get_double_matrix_row(psi, 0);

      psirowcurr[cntj] = 0.;

      for (cnti = 0; cnti < d_Nx - 2; cnti ++) {
         cbetarowcurr = get_double_matrix_row(cbeta, cnti);

         psirowcurr = get_double_matrix_row(psi, cnti);
         psirownext = get_double_matrix_row(psi, cnti + 1);

         psirownext[cntj] = calphax[cnti] * psirowcurr[cntj] + cbetarowcurr[cntj];
      }

      psirowcurr = get_double_matrix_row(psi, d_Nx - 1);
      psirowcurr[cntj] = 0.;
   }
}

/**
 *    Time propagation with respect to H3 (y-part of the Laplacian).
 *    psi   - array with the wave function values
 *    cbeta - Crank-Nicolson scheme coefficients
 */
void calcluz(cudaPitchedPtr psi, cudaPitchedPtr cbeta) {

   calcluz_kernel<<<dimGrid1d, dimBlock1d>>>(psi, cbeta, d_calphaz, d_cgammaz);

   return;
}

__global__ void calcluz_kernel(cudaPitchedPtr psi, cudaPitchedPtr cbeta, double *calphaz, double *cgammaz) {
   long cnti, cntj;
   double c;
   double *psirow, *cbetarow;

   for (cnti = TID_X; cnti < d_Nx; cnti += GRID_STRIDE_X) {
      cbetarow = get_double_matrix_row(cbeta, cnti);
      psirow = get_double_matrix_row(psi, cnti);

      cbetarow[d_Nz - 2] = psirow[d_Nz - 1];

      for(cntj = d_Nz - 2; cntj > 0; cntj --) {
         c = - d_Az * psirow[cntj + 1] + d_Az0r * psirow[cntj] - d_Az * psirow[cntj - 1];
         cbetarow[cntj - 1] =  cgammaz[cntj] * (d_Az * cbetarow[cntj] - c);
      }

      psirow[0] = 0.;

      for(cntj = 0; cntj < d_Nz - 2; cntj ++) {
         psirow[cntj + 1] = calphaz[cntj] * psirow[cntj] + cbetarow[cntj];
      }

      psirow[d_Nz - 1] = 0.;
   }
}

void outpsi2xz(double **psi, FILE *file) {
   long cnti, cntj;

   for (cnti = 0; cnti < Nz; cnti += outstpz) {
      for (cntj = 0; cntj < Nx; cntj += outstpx) {
         fprintf(file, "%8le %8le %8le\n", z[cnti], x[cntj], psi[cntj][cnti] * psi[cntj][cnti]);
      }
      fprintf(file, "\n");
      fflush(file);
   }

   /*for (cnti = 0; cnti < Nx; cnti += outstpx) {
      for (cntj = 0; cntj < Nz; cntj += outstpz) {
         fprintf(file, "%8le %8le %8le\n", x[cnti], z[cntj], psi[cnti][cntj] * psi[cnti][cntj]);
      }
      fprintf(file, "\n");
      fflush(file);
   }*/

   return;
}

void outdenx(double **psi, double *tmp, FILE *file) {
   long cnti, cntj;

   for (cnti = 0; cnti < Nx; cnti += outstpx) {
      for (cntj = 0; cntj < Nz; cntj ++) {
         tmp[cntj] = psi[cnti][cntj] * psi[cnti][cntj];
      }
      fprintf(file, "%8le %8le\n", x[cnti], simpint(dz, tmp, Nz));
      fflush(file);
   }
}

void outdenz(double **psi, double *tmp, FILE *file) {
   long cnti, cntj;

   for (cntj = 0; cntj < Nz; cntj += outstpz) {
      for (cnti = 0; cnti < Nx; cnti ++) {
         tmp[cnti] = psi[cnti][cntj] * psi[cnti][cntj];
      }
      fprintf(file, "%8le %8le\n", z[cntj], simpint(dx, tmp, Nx));
      fflush(file);
   }
}


==> DBEC-GP-CUDA_v3_0/src/imag3d-cuda/imag3d-cuda.cu <==
/**
 * DBEC-GP-CUDA programs are developed by:
 *
 * Vladimir Loncar, Antun Balaz, Aleksandar Bogojevic
 * (Scientific Computing Laboratory, Institute of Physics Belgrade, Serbia)
 *
 * Srdjan Skrbic
 * (Department of Mathematics and Informatics, Faculty of Sciences, University of Novi Sad, Serbia)
 *
 * Paulsamy Muruganandam
 * (Bharathidasan University, Tamil Nadu, India)
 *
 * Sadhan K. Adhikari
 * (UNESP - Sao Paulo State University, Brazil)
 *
 *
 * Public use and modification of this code are allowed provided that the
 * following papers are cited:
 * [1] V. Loncar et al., Comput. Phys. Commun. 200 (2016) 406.
 * [2] R. Kishor Kumar et al., Comput. Phys. Commun. 195 (2015) 117.
 *
 * The authors would be grateful for all information and/or comments
 * regarding the use of the code.
 */

extern "C" {
#include "imag3d-cuda.cuh"
}

int main(int argc, char **argv) {
   FILE *out;
   FILE *file;
   FILE *filerms;
   char filename[MAX_FILENAME_SIZE];
   long cnti;
   long newNx, newNy, newNz;
   double norm, mu, en;
   double *rms;
   double ***psi;
   double *tmpxi, *tmpyi, *tmpzi, *tmpxj, *tmpyj, *tmpzj;
   const char *sizeAdjusted;
   double psiNx2Ny2Nz2;

   cudaCheckError(cudaDeviceReset());

   cudaPitchedPtr d_psi;
   cudaPitchedPtr d_psidd2;
   double *d_tmpx, *d_tmpy;
   cudaPitchedPtr d_tmpyzx, d_tmpxzy, d_tmpxyz;
   cudaPitchedPtr d_tmpmu, d_tmpen;
   cudaPitchedPtr d_tmpyz, d_tmpxz, d_tmpxy;
   cudaPitchedPtr d_cbeta;
   cudaMemcpy3DParms psiparam = { 0 }, psiNx2Ny2Nz2param = { 0 };

   double nstptime, npastime, nruntime, totaltime;
   cudaEvent_t start, stop, total;

   cudaCheckError(cudaEventCreate(&start));
   cudaCheckError(cudaEventCreate(&stop));
   cudaCheckError(cudaEventCreate(&total));
   start_cuda_timer(total);

   pi = 3.14159265358979;

   if ((argc != 3) || (strcmp(*(argv + 1), "-i") != 0)) {
      fprintf(stderr, "Usage: %s -i <input parameter file> \n", *argv);
      exit(EXIT_FAILURE);
   }

   if (! cfg_init(argv[2])) {
      fprintf(stderr, "Wrong input parameter file.\n");
      exit(EXIT_FAILURE);
   }

   readpar();
   initsize(&newNx, &newNy, &newNz);

   if (Nx != newNx || Ny != newNy || Nz != newNz) {
      Nx = newNx; Ny = newNy; Nz = newNz;
      sizeAdjusted = "(adjusted)";
   } else {
      sizeAdjusted = "";
   }

   rms = alloc_double_vector(RMS_ARRAY_SIZE);

   x = alloc_double_vector(Nx);
   y = alloc_double_vector(Ny);
   z = alloc_double_vector(Nz);

   x2 = alloc_double_vector(Nx);
   y2 = alloc_double_vector(Ny);
   z2 = alloc_double_vector(Nz);

   pot = alloc_double_tensor(Nx, Ny, Nz);
   potdd = alloc_double_tensor(Nx, Ny, Nz);
   psi = alloc_double_tensor(Nx, Ny, Nz);

   calphax = alloc_double_vector(Nx - 1);
   calphay = alloc_double_vector(Ny - 1);
   calphaz = alloc_double_vector(Nz - 1);
   cgammax = alloc_double_vector(Nx - 1);
   cgammay = alloc_double_vector(Ny - 1);
   cgammaz = alloc_double_vector(Nz - 1);

   tmpxi = alloc_double_vector(Nx);
   tmpyi = alloc_double_vector(Ny);
   tmpzi = alloc_double_vector(Nz);
   tmpxj = alloc_double_vector(Nx);
   tmpyj = alloc_double_vector(Ny);
   tmpzj = alloc_double_vector(Nz);

   pin_double_tensor(psi, Nx, Ny, Nz);
   pin_double_tensor(pot, Nx, Ny, Nz);
   pin_double_tensor(potdd, Nx, Ny, Nz);


   d_x2 = alloc_double_vector_device(Nx);
   d_y2 = alloc_double_vector_device(Ny);
   d_z2 = alloc_double_vector_device(Nz);

   d_ctensor = alloc_complex_tensor_device(Nx, Ny, Nz + 2);
   d_ctensor_h1 = make_cudaPitchedPtr((char *)d_ctensor.ptr, d_ctensor.pitch / 2, d_ctensor.xsize, d_ctensor.ysize);
   d_ctensor_h2 = make_cudaPitchedPtr(((char *)d_ctensor.ptr) + (Nx / 2) * d_ctensor.pitch * d_ctensor.ysize, d_ctensor.pitch / 2, d_ctensor.xsize, d_ctensor.ysize);

   d_psi = alloc_double_tensor_device(Nx, Ny, Nz);
   d_psidd2 = d_ctensor_h1;

   d_calphax = alloc_double_vector_device(Nx - 1);
   d_calphay = alloc_double_vector_device(Ny - 1);
   d_calphaz = alloc_double_vector_device(Nz - 1);
   d_cbeta = d_ctensor_h1;
   d_cgammax = alloc_double_vector_device(Nx - 1);
   d_cgammay = alloc_double_vector_device(Ny - 1);
   d_cgammaz = alloc_double_vector_device(Nz - 1);

   d_tmpx = alloc_double_vector_device(Nx);
   d_tmpy = alloc_double_vector_device(Ny);

   d_tmpxyz = d_ctensor_h1;
   d_tmpyzx = make_cudaPitchedPtr(d_tmpxyz.ptr, sizeof(double) * Nx, Ny, Nz);
   d_tmpxzy = make_cudaPitchedPtr(d_tmpxyz.ptr, sizeof(double) * Ny, Nx, Nz);
   d_tmpmu = d_ctensor_h1;
   d_tmpen = d_ctensor_h2;

   d_tmpyz = alloc_double_matrix_device(Ny, Nz);
   d_tmpxz = alloc_double_matrix_device(Nx, Nz);
   d_tmpxy = alloc_double_matrix_device(Nx, Ny);

   simpint_init(MAX(Nx, Ny, Nz));


   if (output != NULL) {
      sprintf(filename, "%s.txt", output);
      out = fopen(filename, "w");
   } else out = stdout;

   if (rmsout != NULL) {
      sprintf(filename, "%s.txt", rmsout);
      filerms = fopen(filename, "w");
   } else filerms = NULL;

   if (opt == 2) par = 2.;
   else par = 1.;

   Nx2 = Nx / 2; Ny2 = Ny / 2; Nz2 = Nz / 2;
   dx2 = dx * dx; dy2 = dy * dy; dz2 = dz * dz;

   fprintf(out, " Imaginary time propagation 3D,   OPTION = %d\n\n", opt);
   fprintf(out, "  Number of Atoms N = %li, Unit of length AHO = %.8f m\n", Na, aho);
   fprintf(out, "  Scattering length a = %.2f*a0, Dipolar ADD = %.2f*a0\n", as, add);
   fprintf(out, "  Nonlinearity G_3D = %.4f, Strength of DDI GD_3D = %.5f\n", g0, gd0);
   fprintf(out, "  Parameters of trap: GAMMA = %.2f, NU = %.2f, LAMBDA = %.2f\n\n", vgamma, vnu, vlambda);
   fprintf(out, " # Space Stp: NX = %li, NY = %li, NZ = %li %s\n", Nx, Ny, Nz, sizeAdjusted);
   fprintf(out, "  Space Step: DX = %.6f, DY = %.6f, DZ = %.6f\n", dx, dy, dz);
   fprintf(out, " # Time Stp : NSTP = %li, NPAS = %li, NRUN = %li\n", Nstp, Npas, Nrun);
   fprintf(out, "   Time Step:   DT = %.6f\n",  dt);
   fprintf(out, "   Dipolar Cut off:   R = %.3f\n\n",  cutoff);
   fprintf(out, "                  --------------------------------------------------------\n");
   fprintf(out, "                    Norm      Chem        Ener/N     <r>     |Psi(0,0,0)|^2\n");
   fprintf(out, "                  --------------------------------------------------------\n");
   fflush(out);

   initpsi(psi);
   initpot();
   gencoef();
   initpotdd(tmpxi, tmpyi, tmpzi, tmpxj, tmpyj, tmpzj);
   initdevice();


   psiparam.srcPtr = make_cudaPitchedPtr(psi[0][0], Nz * sizeof(double), Nz, Ny);
   psiparam.dstPtr = d_psi;
   psiparam.extent = make_cudaExtent(Nz * sizeof(double), Ny, Nx);
   psiparam.kind = cudaMemcpyHostToDevice;

   psiNx2Ny2Nz2param.srcPtr = make_cudaPitchedPtr((double *)((((char *)d_psi.ptr) + Nx2 * d_psi.pitch * Ny) + Ny2 * d_psi.pitch) + Nz2, sizeof(double), 1, 1);
   psiNx2Ny2Nz2param.dstPtr = make_cudaPitchedPtr(&psiNx2Ny2Nz2, sizeof(double), 1, 1);
   psiNx2Ny2Nz2param.extent = make_cudaExtent(sizeof(double), 1, 1);
   psiNx2Ny2Nz2param.kind = cudaMemcpyDeviceToHost;

   cudaCheckError(cudaMemcpy3D(&psiparam));

   psiparam.srcPtr = d_psi;
   psiparam.dstPtr = make_cudaPitchedPtr(psi[0][0], Nz * sizeof(double), Nz, Ny);
   psiparam.extent = make_cudaExtent(Nz * sizeof(double), Ny, Nx);
   psiparam.kind = cudaMemcpyDeviceToHost;


   calcnorm(&norm, d_psi, d_tmpxyz, d_tmpxy, d_tmpx);
   calcmuen(&mu, &en, d_psi, d_psidd2, d_tmpmu, d_tmpen, d_tmpxy, d_tmpx);
   calcrms(rms, d_psi, d_tmpyzx, d_tmpxzy, d_tmpxyz, d_tmpyz, d_tmpxz, d_tmpxy, d_tmpx, d_tmpy);

   cudaCheckError(cudaMemcpy3D(&psiNx2Ny2Nz2param));
   fprintf(out, "Initial : %15.4f %11.5f %11.5f %10.5f %10.5f\n", norm, mu / par, en / par, *rms, psiNx2Ny2Nz2 * psiNx2Ny2Nz2);
   fflush(out);

   if (initout != NULL) {
      cudaCheckError(cudaMemcpy3D(&psiparam));

      sprintf(filename, "%s.txt", initout);
      file = fopen(filename, "w");
      outdenxyz(psi, file);
      fclose(file);

      sprintf(filename, "%s1d_x.txt", initout);
      file = fopen(filename, "w");
      outdenx(psi, tmpyi, tmpzi, file);
      fclose(file);

      sprintf(filename, "%s1d_y.txt", initout);
      file = fopen(filename, "w");
      outdeny(psi, tmpxi, tmpzi, file);
      fclose(file);

      sprintf(filename, "%s1d_z.txt", initout);
      file = fopen(filename, "w");
      outdenz(psi, tmpxi, tmpyi, file);
      fclose(file);
      /*
            sprintf(filename, "%s2d_xy.txt", initout);
            file = fopen(filename, "w");
            outdenxy(psi, tmpzi, file);
            fclose(file);

            sprintf(filename, "%s2d_xz.txt", initout);
            file = fopen(filename, "w");
            outdenxz(psi, tmpyi, file);
            fclose(file);

            sprintf(filename, "%s2d_yz.txt", initout);
            file = fopen(filename, "w");
            outdenyz(psi, tmpxi, file);
            fclose(file);

            sprintf(filename, "%s3d_x0z.txt", initout);
            file = fopen(filename, "w");
            outpsi2xz(psi, file);
            fclose(file);

            sprintf(filename, "%s3d_xy0.txt", initout);
            file = fopen(filename, "w");
            outpsi2xy(psi, file);
            fclose(file);
       */
   }
   if (rmsout != NULL) {
      fprintf(filerms, " Imaginary time propagation 3D,   OPTION = %d\n\n", opt);
      fprintf(filerms, "                  --------------------------------------------------------\n");
      fprintf(filerms, "Values of rms size:     <r>          <x>          <y>          <z>\n");
      fprintf(filerms, "                  --------------------------------------------------------\n");
      fprintf(filerms, "           Initial:%12.5f %12.5f %12.5f %12.5f\n", rms[0], rms[1], rms[2], rms[3]);
      fflush(filerms);
   }

   if (Nstp != 0) {
      double g_stp = par * g0 / (double) Nstp;
      double gd_stp = par * gd0 / (double) Nstp;
      g = 0.;
      gd = 0.;
      start_cuda_timer(start);
      for (cnti = 0; cnti < Nstp; cnti ++) {
         g += g_stp;
         gd += gd_stp;
         calcnu(d_psi, d_psidd2);
         calclux(d_psi, d_cbeta);
         calcluy(d_psi, d_cbeta);
         calcluz(d_psi, d_cbeta);
         calcnorm(&norm, d_psi, d_tmpxyz, d_tmpxy, d_tmpx);
      }
      calcmuen(&mu, &en, d_psi, d_psidd2, d_tmpmu, d_tmpen, d_tmpxy, d_tmpx);
      calcrms(rms, d_psi, d_tmpyzx, d_tmpxzy, d_tmpxyz, d_tmpyz, d_tmpxz, d_tmpxy, d_tmpx, d_tmpy);
      nstptime = stop_cuda_timer(start, stop);

      cudaCheckError(cudaMemcpy3D(&psiNx2Ny2Nz2param));
      fprintf(out, "After NSTP iter.:%8.4f %11.5f %11.5f %10.5f %10.5f\n", norm, mu / par, en / par, *rms, psiNx2Ny2Nz2 * psiNx2Ny2Nz2);
      fflush(out);
      if (Nstpout != NULL) {
         sprintf(filename, "%s.txt", Nstpout);
         file = fopen(filename, "w");
         outpsi2xz(psi, file);
         fclose(file);
      }
      if (rmsout != NULL) {
         fprintf(filerms, "  After NSTP iter.:%12.5f %12.5f %12.5f %12.5f\n", rms[0], rms[1], rms[2], rms[3]);
         fflush(filerms);
      }
      if (Nstpout != NULL) {
         sprintf(filename, "%s.txt", Nstpout);
         file = fopen(filename, "w");
         outdenxyz(psi, file);
         fclose(file);

         sprintf(filename, "%s1d_x.txt", Nstpout);
         file = fopen(filename, "w");
         outdenx(psi, tmpyi, tmpzi, file);
         fclose(file);

         sprintf(filename, "%s1d_y.txt", Nstpout);
         file = fopen(filename, "w");
         outdeny(psi, tmpxi, tmpzi, file);
         fclose(file);

         sprintf(filename, "%s1d_z.txt", Nstpout);
         file = fopen(filename, "w");
         outdenz(psi, tmpxi, tmpyi, file);
         fclose(file);
         /*
             sprintf(filename, "%s2d_xy.txt", Nstpout);
             file = fopen(filename, "w");
             outdenxy(psi, tmpzi, file);
             fclose(file);

             sprintf(filename, "%s2d_xz.txt", Nstpout);
             file = fopen(filename, "w");
             outdenxz(psi, tmpyi, file);
             fclose(file);

             sprintf(filename, "%s2d_yz.txt", Nstpout);
             file = fopen(filename, "w");
             outdenyz(psi, tmpxi, file);
             fclose(file);

             sprintf(filename, "%s3d_x0z.txt", Nstpout);
             file = fopen(filename, "w");
             outpsi2xz(psi, file);
             fclose(file);

             sprintf(filename, "%s3d_xy0.txt", Nstpout);
             file = fopen(filename, "w");
             outpsi2xy(psi, file);
             fclose(file);
          */
      }
   } else {
      g = par * g0;
      gd = par * gd0;
   }

   //  -----------------------------------------------------------NPAS
   start_cuda_timer(start);
   for (cnti = 0; cnti < Npas; cnti ++) {
      calcnu(d_psi, d_psidd2);
      calclux(d_psi, d_cbeta);
      calcluy(d_psi, d_cbeta);
      calcluz(d_psi, d_cbeta);
      calcnorm(&norm, d_psi, d_tmpxyz, d_tmpxy, d_tmpx);
   }
   calcmuen(&mu, &en, d_psi, d_psidd2, d_tmpmu, d_tmpen, d_tmpxy, d_tmpx);
   calcrms(rms, d_psi, d_tmpyzx, d_tmpxzy, d_tmpxyz, d_tmpyz, d_tmpxz, d_tmpxy, d_tmpx, d_tmpy);
   npastime = stop_cuda_timer(start, stop);

   cudaCheckError(cudaMemcpy3D(&psiNx2Ny2Nz2param));
   fprintf(out, "After NPAS iter.:%8.4f %11.5f %11.5f %10.5f %10.5f\n", norm, mu / par, en / par, *rms, psiNx2Ny2Nz2 *  psiNx2Ny2Nz2);
   fflush(out);

   if (Npasout != NULL) {
      cudaCheckError(cudaMemcpy3D(&psiparam));

      sprintf(filename, "%s.txt", Npasout);
      file = fopen(filename, "w");
      outdenxyz(psi, file);
      fclose(file);

      sprintf(filename, "%s1d_x.txt", Npasout);
      file = fopen(filename, "w");
      outdenx(psi, tmpyi, tmpzi, file);
      fclose(file);

      sprintf(filename, "%s1d_y.txt", Npasout);
      file = fopen(filename, "w");
      outdeny(psi, tmpxi, tmpzi, file);
      fclose(file);

      sprintf(filename, "%s1d_z.txt", Npasout);
      file = fopen(filename, "w");
      outdenz(psi, tmpxi, tmpyi, file);
      fclose(file);
      /*
            sprintf(filename, "%s2d_xy.txt", Npasout);
            file = fopen(filename, "w");
            outdenxy(psi, tmpzi, file);
            fclose(file);

            sprintf(filename, "%s2d_xz.txt", Npasout);
            file = fopen(filename, "w");
            outdenxz(psi, tmpyi, file);
            fclose(file);

            sprintf(filename, "%s2d_yz.txt", Npasout);
            file = fopen(filename, "w");
            outdenyz(psi, tmpxi, file);
            fclose(file);

            sprintf(filename, "%s3d_x0z.txtrms", Npasout);
            file = fopen(filename, "w");
            outpsi2xz(psi, file);
            fclose(file);

            sprintf(filename, "%s3d_xy0.txt", Npasout);
            file = fopen(filename, "w");
            outpsi2xy(psi, file);
            fclose(file);
      */
   }
   if (rmsout != NULL) {
      fprintf(filerms, "  After NPAS iter.:%12.5f %12.5f %12.5f %12.5f\n", rms[0], rms[1], rms[2], rms[3]);
      fflush(filerms);
   }

   start_cuda_timer(start);
   for (cnti = 0; cnti < Nrun; cnti ++) {
      calcnu(d_psi, d_psidd2);
      calclux(d_psi, d_cbeta);
      calcluy(d_psi, d_cbeta);
      calcluz(d_psi, d_cbeta);
      calcnorm(&norm, d_psi, d_tmpxyz, d_tmpxy, d_tmpx);
   }
   calcmuen(&mu, &en, d_psi, d_psidd2, d_tmpmu, d_tmpen, d_tmpxy, d_tmpx);
   calcrms(rms, d_psi, d_tmpyzx, d_tmpxzy, d_tmpxyz, d_tmpyz, d_tmpxz, d_tmpxy, d_tmpx, d_tmpy);
   nruntime = stop_cuda_timer(start, stop);

   cudaCheckError(cudaMemcpy3D(&psiNx2Ny2Nz2param));
   fprintf(out, "After NRUN iter.:%8.4f %11.5f %11.5f %10.5f %10.5f\n", norm, mu / par, en / par, *rms, psiNx2Ny2Nz2 *  psiNx2Ny2Nz2);
   fflush(out);

   if (Nrunout != NULL) {
      cudaCheckError(cudaMemcpy3D(&psiparam));

      sprintf(filename, "%s.txt", Nrunout);
      file = fopen(filename, "w");
      outdenxyz(psi, file);
      fclose(file);

      sprintf(filename, "%s1d_x.txt", Nrunout);
      file = fopen(filename, "w");
      outdenx(psi, tmpyi, tmpzi, file);
      fclose(file);

      sprintf(filename, "%s1d_y.txt", Nrunout);
      file = fopen(filename, "w");
      outdeny(psi, tmpxi, tmpzi, file);
      fclose(file);

      sprintf(filename, "%s1d_z.txt", Nrunout);
      file = fopen(filename, "w");
      outdenz(psi, tmpxi, tmpyi, file);
      fclose(file);
      /*
            sprintf(filename, "%s2d_xy.txt", Nrunout);
            file = fopen(filename, "w");
            outdenxy(psi, tmpzi, file);
            fclose(file);

            sprintf(filename, "%s2d_xz.txt", Nrunout);
            file = fopen(filename, "w");
            outdenxz(psi, tmpyi, file);
            fclose(file);

            sprintf(filename, "%s2d_yz.txt", Nrunout);
            file = fopen(filename, "w");
            outdenyz(psi, tmpxi, file);
            fclose(file);

            sprintf(filename, "%s3d_x0z.txt", Nrunout);
            file = fopen(filename, "w");
            outpsi2xz(psi, file);
            fclose(file);

            sprintf(filename, "%s3d_xy0.txt", Nrunout);
            file = fopen(filename, "w");
            outpsi2xy(psi, file);
            fclose(file);
      */
   }
   if (rmsout != NULL) {
      fprintf(filerms, "  After NRUN iter.:%12.5f %12.5f %12.5f %12.5f\n", rms[0], rms[1], rms[2], rms[3]);
      fprintf(filerms, "                  --------------------------------------------------------\n");
   }
   if (rmsout != NULL) fclose(filerms);

   fprintf(out, "                  --------------------------------------------------------\n\n");

   free_double_vector(rms);

   free_double_vector(x);
   free_double_vector(y);
   free_double_vector(z);

   free_double_vector(x2);
   free_double_vector(y2);
   free_double_vector(z2);

   free_pinned_double_tensor(pot);
   free_pinned_double_tensor(potdd);
   free_pinned_double_tensor(psi);

   free_double_vector(calphax);
   free_double_vector(calphay);
   free_double_vector(calphaz);
   free_double_vector(cgammax);
   free_double_vector(cgammay);
   free_double_vector(cgammaz);

   free_double_vector(tmpxi);
   free_double_vector(tmpyi);
   free_double_vector(tmpzi);
   free_double_vector(tmpxj);
   free_double_vector(tmpyj);
   free_double_vector(tmpzj);

   cudaCheckError(cudaStreamDestroy(exec_stream));
   cudaCheckError(cudaStreamDestroy(data_stream));

   free_double_vector_device(d_x2);
   free_double_vector_device(d_y2);
   free_double_vector_device(d_z2);

   free_double_tensor_device(d_psi);

   free_double_vector_device(d_calphax);
   free_double_vector_device(d_calphay);
   free_double_vector_device(d_calphaz);
   free_double_vector_device(d_cgammax);
   free_double_vector_device(d_cgammay);
   free_double_vector_device(d_cgammaz);

   free_complex_tensor_device(d_ctensor);
   if (d_dtensor1.ptr != NULL) free_double_tensor_device(d_dtensor1);
   if (d_dtensor2.ptr != NULL) free_double_tensor_device(d_dtensor2);

   free_double_vector_device(d_tmpx);
   free_double_vector_device(d_tmpy);

   free_double_matrix_device(d_tmpyz);
   free_double_matrix_device(d_tmpxz);
   free_double_matrix_device(d_tmpxy);

   simpint_destroy();

   cudaCheckFFTError(cufftDestroy(planD2Z));
   cudaCheckFFTError(cufftDestroy(planZ2D));

   totaltime = stop_cuda_timer(total, stop);
   fprintf(out, " Clock Time: %.3f seconds\n", totaltime / 1000);
   fprintf(out, " GPU Time: %.3f seconds\n", (nstptime + npastime + nruntime) / 1000);

   if(output != NULL) fclose(out);

   cudaCheckError(cudaEventDestroy(start));
   cudaCheckError(cudaEventDestroy(stop));
   cudaCheckError(cudaEventDestroy(total));

   cudaDeviceSynchronize();
   cudaCheckError(cudaDeviceReset());

   return(EXIT_SUCCESS);
}

/**
 *    Reading input parameters from the configuration file.
 */
void readpar(void) {
   char *cfg_tmp;

   if ((cfg_tmp = cfg_read("OPTION")) == NULL) {
      fprintf(stderr, "OPTION is not defined in the configuration file\n");
      exit(EXIT_FAILURE);
   }
   opt = atol(cfg_tmp);

   if ((cfg_tmp = cfg_read("NATOMS")) == NULL) {
      fprintf(stderr, "NATOMS is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Na = atol(cfg_tmp);

   if ((cfg_tmp = cfg_read("G0")) == NULL) {
      if ((cfg_tmp = cfg_read("AHO")) == NULL) {
         fprintf(stderr, "AHO is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      aho = atof(cfg_tmp);

      if ((cfg_tmp = cfg_read("AS")) == NULL) {
         fprintf(stderr, "AS is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      as = atof(cfg_tmp);

      g0 = 4. * pi * as * Na * BOHR_RADIUS / aho;
   } else {
      g0 = atof(cfg_tmp);
   }

   if ((cfg_tmp = cfg_read("GDD0")) == NULL) {
      if ((cfg_tmp = cfg_read("AHO")) == NULL) {
         fprintf(stderr, "AHO is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      aho = atof(cfg_tmp);

      if ((cfg_tmp = cfg_read("ADD")) == NULL) {
         fprintf(stderr, "ADD is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      add = atof(cfg_tmp);

      gd0 = 3. * add * Na * BOHR_RADIUS / aho;
   } else {
      gd0 = atof(cfg_tmp);
   }

   if ((cfg_tmp = cfg_read("NX")) == NULL) {
      fprintf(stderr, "NX is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nx = atol(cfg_tmp);

   if ((cfg_tmp = cfg_read("NY")) == NULL) {
      fprintf(stderr, "NY is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Ny = atol(cfg_tmp);

   if ((cfg_tmp = cfg_read("NZ")) == NULL) {
      fprintf(stderr, "Nz is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nz = atol(cfg_tmp);

   if ((cfg_tmp = cfg_read("DX")) == NULL) {
      fprintf(stderr, "DX is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   dx = atof(cfg_tmp);

   if ((cfg_tmp = cfg_read("DY")) == NULL) {
      fprintf(stderr, "DY is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   dy = atof(cfg_tmp);

   if ((cfg_tmp = cfg_read("DZ")) == NULL) {
      fprintf(stderr, "DZ is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   dz = atof(cfg_tmp);

   if ((cfg_tmp = cfg_read("DT")) == NULL) {
      fprintf(stderr, "DT is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   dt = atof(cfg_tmp);

   if ((cfg_tmp = cfg_read("GAMMA")) == NULL) {
      fprintf(stderr, "GAMMA is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   vgamma = atof(cfg_tmp);

   if ((cfg_tmp = cfg_read("NU")) == NULL) {
      fprintf(stderr, "NU is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   vnu = atof(cfg_tmp);

   if ((cfg_tmp = cfg_read("LAMBDA")) == NULL) {
      fprintf(stderr, "LAMBDA is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   vlambda = atof(cfg_tmp);

   if ((cfg_tmp = cfg_read("NSTP")) == NULL) {
      fprintf(stderr, "NSTP is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nstp = atol(cfg_tmp);

   if ((cfg_tmp = cfg_read("NPAS")) == NULL) {
      fprintf(stderr, "NPAS is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Npas = atol(cfg_tmp);

   if ((cfg_tmp = cfg_read("NRUN")) == NULL) {
      fprintf(stderr, "NRUN is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nrun = atol(cfg_tmp);

   if ((cfg_tmp = cfg_read("CUTOFF")) == NULL) {
      fprintf(stderr, "CUTOFF is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   cutoff = atof(cfg_tmp);

   output = cfg_read("OUTPUT");
   rmsout = cfg_read("RMSOUT");
   initout = cfg_read("INITOUT");
   Nstpout = cfg_read("NSTPOUT");
   Npasout = cfg_read("NPASOUT");
   Nrunout = cfg_read("NRUNOUT");

   if ((initout != NULL) || (Nstpout != NULL) || (Npasout != NULL) || (Nrunout != NULL)) {
      if ((cfg_tmp = cfg_read("OUTSTPX")) == NULL) {
         fprintf(stderr, "OUTSTPX is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      outstpx = atol(cfg_tmp);

      if ((cfg_tmp = cfg_read("OUTSTPY")) == NULL) {
         fprintf(stderr, "OUTSTPY is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      outstpy = atol(cfg_tmp);

      if ((cfg_tmp = cfg_read("OUTSTPZ")) == NULL) {
         fprintf(stderr, "OUTSTPZ is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      outstpz = atol(cfg_tmp);
   }

   if ((cfg_tmp = cfg_read("DEVICE")) == NULL) {
      device = -1;
   } else {
      device = atoi(cfg_tmp);
   }

   if ((cfg_tmp = cfg_read("POTMEM")) == NULL) {
      potmem = -1;
   } else {
      potmem = atoi(cfg_tmp);
      if (potmem < 0 || potmem > 2) {
         fprintf(stderr, "POTMEM can be 0, 1 or 2.\n");
         exit(EXIT_FAILURE);
      }
   }

   return;
}

/**
 *    Determine optimal sizes of Nx, Ny and Nz and use of memory.
 */
void initsize(long *newNx, long *newNy, long *newNz) {
   long tmpNx, tmpNy, tmpNz;
   cufftHandle plan1d, plan3d;
   size_t workSize1d, workSize3d;
   long arraySize1d, arraySize3d;
   size_t typeSize;

   if (device == -1) {
      cudaCheckError(cudaGetDevice(&device));
   }

   cudaCheckError(cudaSetDevice(device));

   typeSize = sizeof(double);

   arraySize3d = Nx * Ny * (Nz + 2) * typeSize;
   tmpNx = Nx; tmpNy = Ny; tmpNz = Nz;
   cudaCheckFFTError(cufftCreate(&plan3d));
   cudaCheckFFTError(cufftSetAutoAllocation(plan3d, 0));
   cudaCheckFFTError(cufftMakePlan3d(plan3d, tmpNx, tmpNy, tmpNz, CUFFT_D2Z, &workSize3d));
   cudaCheckFFTError(cufftDestroy(plan3d));

   while (workSize3d > arraySize3d) {
      arraySize1d = tmpNx * typeSize;
      cudaCheckFFTError(cufftCreate(&plan1d));
      cudaCheckFFTError(cufftMakePlan1d(plan1d, tmpNx, CUFFT_D2Z, 1, &workSize1d));
      cudaCheckFFTError(cufftDestroy(plan1d));
      while (workSize1d > arraySize1d) {
         tmpNx++;
         arraySize1d = tmpNx * typeSize;
         cudaCheckFFTError(cufftCreate(&plan1d));
         cudaCheckFFTError(cufftMakePlan1d(plan1d, tmpNx, CUFFT_D2Z, 1, &workSize1d));
         cudaCheckFFTError(cufftDestroy(plan1d));
      }

      arraySize1d = tmpNy * typeSize;
      cudaCheckFFTError(cufftCreate(&plan1d));
      cudaCheckFFTError(cufftMakePlan1d(plan1d, tmpNy, CUFFT_D2Z, 1, &workSize1d));
      cudaCheckFFTError(cufftDestroy(plan1d));
      while (workSize1d > arraySize1d) {
         tmpNy++;
         arraySize1d = tmpNy * typeSize;
         cudaCheckFFTError(cufftCreate(&plan1d));
         cudaCheckFFTError(cufftMakePlan1d(plan1d, tmpNy, CUFFT_D2Z, 1, &workSize1d));
         cudaCheckFFTError(cufftDestroy(plan1d));
      }

      arraySize1d = (tmpNz + 2) * typeSize;
      cudaCheckFFTError(cufftCreate(&plan1d));
      cudaCheckFFTError(cufftMakePlan1d(plan1d, tmpNz, CUFFT_D2Z, 1, &workSize1d));
      cudaCheckFFTError(cufftDestroy(plan1d));
      while (workSize1d > arraySize1d) {
         tmpNz++;
         arraySize1d = (tmpNz + 2) * typeSize;
         cudaCheckFFTError(cufftCreate(&plan1d));
         cudaCheckFFTError(cufftMakePlan1d(plan1d, tmpNz, CUFFT_D2Z, 1, &workSize1d));
         cudaCheckFFTError(cufftDestroy(plan1d));
      }

      arraySize3d = tmpNx * tmpNy * (tmpNz + 2) * typeSize;
      cudaCheckFFTError(cufftCreate(&plan3d));
      cudaCheckFFTError(cufftSetAutoAllocation(plan3d, 0));
      cudaCheckFFTError(cufftMakePlan3d(plan3d, tmpNx, tmpNy, tmpNz, CUFFT_D2Z, &workSize3d));
      cudaCheckFFTError(cufftDestroy(plan3d));
   }

   *newNx = tmpNx; *newNy = tmpNy; *newNz = tmpNz;

}

/**
 *    Initialization of the space mesh and the initial wave function.
 *    psi - array with the wave function values
 */
void initpsi(double ***psi) {
   long cnti, cntj, cntk;
   double cpsi;
   double tmp;

   cpsi = sqrt(pi * sqrt(pi / (vgamma * vnu * vlambda)));

   for (cnti = 0; cnti < Nx; cnti ++) {
      x[cnti] = (cnti - Nx2) * dx;
      x2[cnti] = x[cnti] * x[cnti];
   }

   for (cntj = 0; cntj < Ny; cntj ++) {
      y[cntj] = (cntj - Ny2) * dy;
      y2[cntj] = y[cntj] * y[cntj];
   }

   for (cntk = 0; cntk < Nz; cntk ++) {
      z[cntk] = (cntk - Nz2) * dz;
      z2[cntk] = z[cntk] * z[cntk];
   }

   for (cnti = 0; cnti < Nx; cnti ++) {
      for (cntj = 0; cntj < Ny; cntj ++) {
         for (cntk = 0; cntk < Nz; cntk ++) {
            tmp = exp(- 0.5 * (vgamma * x2[cnti] + vnu * y2[cntj] + vlambda * z2[cntk]));
            psi[cnti][cntj][cntk] = tmp / cpsi;
         }
      }
   }

   return;
}

/**
 *    Initialization of the potential.
 */
void initpot() {
   long cnti, cntj, cntk;
   double vnu2, vlambda2, vgamma2;

   vnu2 = vnu * vnu;
   vlambda2 = vlambda * vlambda;
   vgamma2 = vgamma * vgamma;

   for (cnti = 0; cnti < Nx; cnti ++) {
      for (cntj = 0; cntj < Ny; cntj ++) {
         for (cntk = 0; cntk < Nz; cntk ++) {
            pot[cnti][cntj][cntk] = 0.5 * par * (vgamma2 * x2[cnti] + vnu2 * y2[cntj] + vlambda2 * z2[cntk]);
         }
      }
   }

   return;
}

/**
 *    Crank-Nicolson scheme coefficients generation.
 */
void gencoef(void) {
   long cnti;

   Ax0 = 1. + dt / dx2 / (3. - par);
   Ay0 = 1. + dt / dy2 / (3. - par);
   Az0 = 1. + dt / dz2 / (3. - par);

   Ax0r = 1. - dt / dx2 / (3. - par);
   Ay0r = 1. - dt / dy2 / (3. - par);
   Az0r = 1. - dt / dz2 / (3. - par);

   Ax = - 0.5 * dt / dx2 / (3. - par);
   Ay = - 0.5 * dt / dy2 / (3. - par);
   Az = - 0.5 * dt / dz2 / (3. - par);

   calphax[Nx - 2] = 0.;
   cgammax[Nx - 2] = - 1. / Ax0;
   for (cnti = Nx - 2; cnti > 0; cnti --) {
      calphax[cnti - 1] = Ax * cgammax[cnti];
      cgammax[cnti - 1] = - 1. / (Ax0 + Ax * calphax[cnti - 1]);
   }

   calphay[Ny - 2] = 0.;
   cgammay[Ny - 2] = - 1. / Ay0;
   for (cnti = Ny - 2; cnti > 0; cnti --) {
      calphay[cnti - 1] = Ay * cgammay[cnti];
      cgammay[cnti - 1] = - 1. / (Ay0 + Ay * calphay[cnti - 1]);
   }

   calphaz[Nz - 2] = 0.;
   cgammaz[Nz - 2] = - 1. / Az0;
   for (cnti = Nz - 2; cnti > 0; cnti --) {
      calphaz[cnti - 1] = Az * cgammaz[cnti];
      cgammaz[cnti - 1] = - 1. / (Az0 + Az * calphaz[cnti - 1]);
   }

   return;
}

/**
 *    Initialization of the dipolar potential.
 *    kx  - array with the space mesh values in the x-direction in the K-space
 *    ky  - array with the space mesh values in the y-direction in the K-space
 *    kz  - array with the space mesh values in the z-direction in the K-space
 *    kx2 - array with the squared space mesh values in the x-direction in the
 *          K-space
 *    ky2 - array with the squared space mesh values in the y-direction in the
 *          K-space
 *    kz2 - array with the squared space mesh values in the z-direction in the
 *          K-space
 */
void initpotdd(double *kx, double *ky, double *kz, double *kx2, double *ky2, double *kz2) {
   long cnti, cntj, cntk;
   double dkx, dky, dkz, xk, tmp;

   dkx = 2. * pi / (Nx * dx);
   dky = 2. * pi / (Ny * dy);
   dkz = 2. * pi / (Nz * dz);

   for (cnti = 0; cnti < Nx2; cnti ++) kx[cnti] = cnti * dkx;
   for (cnti = 0; cnti < Nx2; cnti ++) kx[cnti + Nx2] = (cnti - Nx2) * dkx;
   for (cntj = 0; cntj < Ny2; cntj ++) ky[cntj] = cntj * dky;
   for (cntj = 0; cntj < Ny2; cntj ++) ky[cntj + Ny2] = (cntj - Ny2) * dky;
   for (cntk = 0; cntk < Nz2; cntk ++) kz[cntk] = cntk * dkz;
   for (cntk = 0; cntk < Nz2; cntk ++) kz[cntk + Nz2] = (cntk - Nz2) * dkz;

   for (cnti = 0; cnti < Nx; cnti ++) kx2[cnti] = kx[cnti] * kx[cnti];
   for (cntj = 0; cntj < Ny; cntj ++) ky2[cntj] = ky[cntj] * ky[cntj];
   for (cntk = 0; cntk < Nz; cntk ++) kz2[cntk] = kz[cntk] * kz[cntk];

   for (cnti = 0; cnti < Nx; cnti ++) {
      for (cntj = 0; cntj < Ny; cntj ++) {
         for (cntk = 0; cntk < Nz; cntk ++) {
            xk = sqrt(kz2[cntk] + kx2[cnti] + ky2[cntj]);
            tmp = 1. + 3. * cos(xk * cutoff) / (xk * xk * cutoff * cutoff) - 3. * sin(xk * cutoff) / (xk * xk * xk * cutoff * cutoff * cutoff);
            potdd[cnti][cntj][cntk] = (4. * pi * (3. * kz2[cntk] / (kx2[cnti] + ky2[cntj] + kz2[cntk]) - 1.) / 3.) * tmp;
         }
      }
   }
   potdd[0][0][0] = 0.;

   return;
}

void initdevice() {
   int numSMs;
   size_t freeMem, totalMem;
   int target, tensors;
   int fft_size[3], fft_d[3], fft_z[3];
   size_t workSizeD2Z, workSizeZ2D;

   cudaCheckError(cudaStreamCreate(&exec_stream));
   cudaCheckError(cudaStreamCreate(&data_stream));

   cudaCheckError(cudaMemcpyToSymbol(d_Nx, &Nx, sizeof(Nx)));
   cudaCheckError(cudaMemcpyToSymbol(d_Ny, &Ny, sizeof(Ny)));
   cudaCheckError(cudaMemcpyToSymbol(d_Nz, &Nz, sizeof(Nz)));

   cudaCheckError(cudaMemcpyToSymbol(d_dx, &dx, sizeof(dx)));
   cudaCheckError(cudaMemcpyToSymbol(d_dy, &dy, sizeof(dy)));
   cudaCheckError(cudaMemcpyToSymbol(d_dz, &dz, sizeof(dz)));

   cudaCheckError(cudaMemcpyToSymbol(d_dt, &dt, sizeof(dt)));

   cudaCheckError(cudaMemcpyToSymbol(d_Ax0r, &Ax0r, sizeof(Ax0r)));
   cudaCheckError(cudaMemcpyToSymbol(d_Ax, &Ax, sizeof(Ax)));
   cudaCheckError(cudaMemcpyToSymbol(d_Ay0r, &Ay0r, sizeof(Ay0r)));
   cudaCheckError(cudaMemcpyToSymbol(d_Ay, &Ay, sizeof(Ay)));
   cudaCheckError(cudaMemcpyToSymbol(d_Az0r, &Az0r, sizeof(Az0r)));
   cudaCheckError(cudaMemcpyToSymbol(d_Az, &Az, sizeof(Az)));

   cudaCheckError(cudaMemcpy(d_x2, x2, Nx * sizeof(double), cudaMemcpyHostToDevice));
   cudaCheckError(cudaMemcpy(d_y2, y2, Ny * sizeof(double), cudaMemcpyHostToDevice));
   cudaCheckError(cudaMemcpy(d_z2, z2, Nz * sizeof(double), cudaMemcpyHostToDevice));

   cudaCheckError(cudaMemcpy(d_calphax, calphax, (Nx - 1) * sizeof(double), cudaMemcpyHostToDevice));
   cudaCheckError(cudaMemcpy(d_calphay, calphay, (Ny - 1) * sizeof(double), cudaMemcpyHostToDevice));
   cudaCheckError(cudaMemcpy(d_calphaz, calphaz, (Nz - 1) * sizeof(double), cudaMemcpyHostToDevice));

   cudaCheckError(cudaMemcpy(d_cgammax, cgammax, (Nx - 1) * sizeof(double), cudaMemcpyHostToDevice));
   cudaCheckError(cudaMemcpy(d_cgammay, cgammay, (Ny - 1) * sizeof(double), cudaMemcpyHostToDevice));
   cudaCheckError(cudaMemcpy(d_cgammaz, cgammaz, (Nz - 1) * sizeof(double), cudaMemcpyHostToDevice));

   target = 0;

   if (potmem != -1) target += potmem;

   cudaCheckError(cudaMemGetInfo(&freeMem, &totalMem));

   tensors = (freeMem / ((Nx * Ny * Nz) * sizeof(double))) - target;

   if (tensors < 0) {
      fprintf(stderr, "Insufficient memory on CUDA device %d.\n", device);
      exit(EXIT_FAILURE);
   }

   if (potmem == -1) {
      if (tensors >= 2) {
         potmem = 2;
      } else if (tensors >= 1) {
         potmem = 1;
      } else {
         potmem = 0;
      }
   }

   potparam.srcPtr = make_cudaPitchedPtr(pot[0][0], Nz * sizeof(double), Nz, Ny);
   //potparam.dstPtr = d_pot;
   potparam.extent = make_cudaExtent(Nz * sizeof(double), Ny, Nx);
   potparam.kind = cudaMemcpyHostToDevice;

   potddparam.srcPtr = make_cudaPitchedPtr(potdd[0][0], Nz * sizeof(double), Nz, Ny);
   //potddparam.dstPtr = d_potdd;
   potddparam.extent = make_cudaExtent(Nz * sizeof(double), Ny, Nx);
   potddparam.kind = cudaMemcpyHostToDevice;


   fft_size[0] = Nx;
   fft_size[1] = Ny;
   fft_size[2] = Nz;

   fft_d[0] = fft_z[0] = Nx;
   fft_d[1] = fft_z[1] = Ny;
   fft_d[2] = d_ctensor_h1.pitch / sizeof(cufftDoubleReal);
   fft_z[2] = d_ctensor_h1.pitch / sizeof(cufftDoubleComplex);

   cudaCheckFFTError(cufftCreate(&planD2Z));
   cudaCheckFFTError(cufftCreate(&planZ2D));

   cudaCheckFFTError(cufftSetAutoAllocation(planD2Z, 0));
   cudaCheckFFTError(cufftSetAutoAllocation(planZ2D, 0));

   cudaCheckFFTError(cufftSetWorkArea(planD2Z, d_ctensor_h2.ptr));
   cudaCheckFFTError(cufftSetWorkArea(planZ2D, d_ctensor_h2.ptr));

   switch (potmem) {
   case 0:
      d_pot = map_double_tensor(pot, Nx, Ny, Nz);
      d_potdd = map_double_tensor(potdd, Nx, Ny, Nz);

      calcpsidd2 = &calcpsidd2_mem;

      break;
   case 1:
      d_dtensor1 = alloc_double_tensor_device(Nx, Ny, Nz);
      d_pot = d_dtensor1;
      d_potdd = d_dtensor1;

      potparam.dstPtr = d_pot;
      potddparam.dstPtr = d_potdd;

      calcpsidd2 = &calcpsidd2_cpy;

      cudaCheckFFTError(cufftSetStream(planD2Z, exec_stream));
      cudaCheckFFTError(cufftSetStream(planZ2D, exec_stream));

      break;
   case 2:
      d_dtensor1 = alloc_double_tensor_device(Nx, Ny, Nz);
      d_dtensor2 = alloc_double_tensor_device(Nx, Ny, Nz);
      d_pot = d_dtensor1;
      d_potdd = d_dtensor2;

      potparam.dstPtr = d_pot;

      potddparam.dstPtr = d_potdd;

      cudaCheckError(cudaMemcpy3D(&potparam));
      cudaCheckError(cudaMemcpy3D(&potddparam));

      calcpsidd2 = &calcpsidd2_mem;

      break;
   default:
      fprintf(stderr, "Invalid POTMEM value %d\n", potmem);
      exit(EXIT_FAILURE);
   }

   cudaCheckFFTError(cufftMakePlanMany(planD2Z, 3, fft_size, fft_d, 1, 1, fft_z, 1, 1, CUFFT_D2Z, 1, &workSizeD2Z));
   cudaCheckFFTError(cufftMakePlanMany(planZ2D, 3, fft_size, fft_z, 1, 1, fft_d, 1, 1, CUFFT_Z2D, 1, &workSizeZ2D));

   if (workSizeD2Z > (Nx / 2) * d_ctensor.pitch * d_ctensor.ysize || workSizeZ2D > (Nx / 2) * d_ctensor.pitch * d_ctensor.ysize) {
      fprintf(stderr, "Required FFT work size is too large, try changing the number of discretization points. \n");
      exit(EXIT_FAILURE);
   }

   cudaDeviceGetAttribute(&numSMs, cudaDevAttrMultiProcessorCount, device);

   dimBlock3d.x = dimBlock3d.y = dimBlock3d.z = CUDA_BLOCK_SIZE_3D;
   dimGrid3d.x = dimGrid3d.y = dimGrid3d.z = numSMs;

   dimBlock2d.x = dimBlock2d.y = CUDA_BLOCK_SIZE_2D;
   dimGrid2d.x = dimGrid2d.y = numSMs;

   dimBlock1d.x = CUDA_BLOCK_SIZE;
   dimGrid1d.x = numSMs;
}

/**
 *    Calculation of psi^2.
 *    psi  - array with the wave function values
 *    psi2 - array with the squared wave function values
 */
void calcpsi2(cudaPitchedPtr psi, cudaPitchedPtr psi2) {

   calcpsi2_kernel<<<dimGrid3d, dimBlock3d>>>(psi, psi2);

   return;
}

__global__ void calcpsi2_kernel(cudaPitchedPtr psi, cudaPitchedPtr psi2) {
   long cnti, cntj, cntk;
   double *psirow, *psi2row;
   double tmp;

   for (cnti = TID_Z; cnti < d_Nx; cnti += GRID_STRIDE_Z) {
      for (cntj = TID_Y; cntj < d_Ny; cntj += GRID_STRIDE_Y) {
         psirow = get_double_tensor_row(psi, cnti, cntj);
         psi2row = get_double_tensor_row(psi2, cnti, cntj);

         for (cntk = TID_X; cntk < d_Nz; cntk += GRID_STRIDE_X) {
            tmp = psirow[cntk];
            psi2row[cntk] = tmp * tmp;
         }
      }
   }
}

/**
 *    Calculation of the wave function norm and normalization.
 *    norm   - wave function norm
 *    psi    - array with the wave function values
 *    tmpxyz - temporary array
 *    tmpxy  - temporary array
 *    tmpx   - temporary array
 */
void calcnorm(double *norm, cudaPitchedPtr psi, cudaPitchedPtr tmpxyz, cudaPitchedPtr tmpxy, double *tmpx) {
   double tmp;

   calcpsi2(psi, tmpxyz);

   simpint3d_kernel<<<dimGrid2d, dimBlock2d>>>(dz, tmpxyz, tmpxy, Nx, Ny, Nz);
   simpint2d_kernel<<<dimGrid1d, dimBlock1d>>>(dy, tmpxy, tmpx, Nx, Ny);

   *norm = sqrt(simpint_gpu(dx, tmpx, Nx));
   tmp = 1. / *norm;

   calcnorm_kernel<<<dimGrid3d, dimBlock3d>>>(psi, tmp);

   return;
}

__global__ void calcnorm_kernel(cudaPitchedPtr psi, double tmp) {
   long cnti, cntj, cntk;
   double *psirow;

   for (cnti = TID_Z; cnti < d_Nx; cnti += GRID_STRIDE_Z) {
      for (cntj = TID_Y; cntj < d_Ny; cntj += GRID_STRIDE_Y) {
         psirow = get_double_tensor_row(psi, cnti, cntj);

         for (cntk = TID_X; cntk < d_Nz; cntk += GRID_STRIDE_X) {
            psirow[cntk] *= tmp;
         }
      }
   }
}

/**
 *    Calculation of the chemical potential and energy.
 *    mu      - chemical potential
 *    en      - energy
 *    psi     - array with the wave function values
 *    psidd2  - array with the squared wave function values
 *    tmpxyz  - temporary array
 *    tmpmuen - temporary array
 *    tmpxy   - temporary array
 *    tmpx    - temporary array
 */
void calcmuen(double *mu, double *en, cudaPitchedPtr psi, cudaPitchedPtr psidd2, cudaPitchedPtr tmpmu, cudaPitchedPtr tmpen, cudaPitchedPtr tmpxy, double *tmpx) {

   calcpsidd2(psi, psidd2);

   calcmuen_kernel1<<<dimGrid3d, dimBlock3d>>>(psi, psidd2, d_pot, tmpmu, tmpen, g, gd);

   calcmuen_kernel2x<<<dimGrid3d, dimBlock3d>>>(psi, tmpmu, tmpen, par);
   calcmuen_kernel2y<<<dimGrid3d, dimBlock3d>>>(psi, tmpmu, tmpen, par);
   calcmuen_kernel2z<<<dimGrid3d, dimBlock3d>>>(psi, tmpmu, tmpen, par);

   simpint3d_kernel<<<dimGrid2d, dimBlock2d>>>(dz, tmpmu, tmpxy, Nx, Ny, Nz);
   simpint2d_kernel<<<dimGrid1d, dimBlock1d>>>(dy, tmpxy, tmpx, Nx, Ny);
   *mu = simpint_gpu(dx, tmpx, Nx);

   simpint3d_kernel<<<dimGrid2d, dimBlock2d>>>(dz, tmpen, tmpxy, Nx, Ny, Nz);
   simpint2d_kernel<<<dimGrid1d, dimBlock1d>>>(dy, tmpxy, tmpx, Nx, Ny);
   *en = simpint_gpu(dx, tmpx, Nx);

   return;
}

__global__ void calcmuen_kernel1(cudaPitchedPtr psi, cudaPitchedPtr psidd2, cudaPitchedPtr pot, cudaPitchedPtr tmpmu, cudaPitchedPtr tmpen, double g, double gd) {
   long cnti, cntj, cntk;
   double *psirow, *psidd2row, *tmpmurow, *tmpenrow, *potrow;
   double psi2, psi2lin, psidd2lin;
   double tmppot;

   for (cnti = TID_Z; cnti < d_Nx; cnti += GRID_STRIDE_Z) {
      for (cntj = TID_Y; cntj < d_Ny; cntj += GRID_STRIDE_Y) {
         psirow = get_double_tensor_row(psi, cnti, cntj);
         psidd2row = get_double_tensor_row(psidd2, cnti, cntj);
         potrow = get_double_tensor_row(pot, cnti, cntj);
         tmpmurow = get_double_tensor_row(tmpmu, cnti, cntj);
         tmpenrow = get_double_tensor_row(tmpen, cnti, cntj);

         for (cntk = TID_X; cntk < d_Nz; cntk += GRID_STRIDE_X) {
            psi2 = psirow[cntk];
            psi2 *= psi2;
            psi2lin = psi2 * g;
            psidd2lin = (psidd2row[cntk] / (d_Nx * d_Ny * d_Nz)) * gd;
            tmppot = potrow[cntk];
            tmpmurow[cntk] = (tmppot + psi2lin + psidd2lin) * psi2;
            tmpenrow[cntk] = (tmppot + 0.5 * psi2lin + 0.5 * psidd2lin) * psi2;
         }
      }
   }
}

__global__ void calcmuen_kernel2x(cudaPitchedPtr psi, cudaPitchedPtr tmpmu, cudaPitchedPtr tmpen, double par) {
   long cnti, cntj, cntk;
   double *psirow1, *psirow2, *psirow3, *psirow4, *tmpmurow, *tmpenrow;
   double dpsix;

   for (cntj = TID_Z; cntj < d_Ny; cntj += GRID_STRIDE_Z) {
      for (cntk = TID_Y; cntk < d_Nz; cntk += GRID_STRIDE_Y) {
         for (cnti = TID_X; cnti < d_Nx; cnti += GRID_STRIDE_X) {
            tmpmurow = get_double_tensor_row(tmpmu, cnti, cntj);
            tmpenrow = get_double_tensor_row(tmpen, cnti, cntj);

            if (cnti == 0) {
               dpsix = 0.;
            }

            if (cnti == 1) {
               psirow1 = get_double_tensor_row(psi, 2, cntj);
               psirow2 = get_double_tensor_row(psi, 0, cntj);

               dpsix = (psirow1[cntk] - psirow2[cntk]) / (2. * d_dx);
            }

            if (cnti > 1 && cnti < d_Nx - 2) {
               psirow1 = get_double_tensor_row(psi, cnti - 2, cntj);
               psirow2 = get_double_tensor_row(psi, cnti - 1, cntj);
               psirow3 = get_double_tensor_row(psi, cnti + 1, cntj);
               psirow4 = get_double_tensor_row(psi, cnti + 2, cntj);

               dpsix = (psirow1[cntk] - 8. * psirow2[cntk] + 8. * psirow3[cntk] - psirow4[cntk]) / (12. * d_dx);
            }

            if (cnti == d_Nx - 2) {
               psirow1 = get_double_tensor_row(psi, d_Nx - 1, cntj);
               psirow2 = get_double_tensor_row(psi, d_Nx - 3, cntj);

               dpsix = (psirow1[cntk] - psirow2[cntk]) / (2. * d_dx);
            }

            if (cnti == d_Nx - 1) {
               dpsix = 0.;
            }

            tmpmurow[cntk] += (dpsix * dpsix) / (3. - par);
            tmpenrow[cntk] += (dpsix * dpsix) / (3. - par);
         }
      }
   }
}

__global__ void calcmuen_kernel2y(cudaPitchedPtr psi, cudaPitchedPtr tmpmu, cudaPitchedPtr tmpen, double par) {
   long cnti, cntj, cntk;
   double *psirow1, *psirow2, *psirow3, *psirow4, *tmpmurow, *tmpenrow;
   double dpsiy;

   for (cnti = TID_Z; cnti < d_Nx; cnti += GRID_STRIDE_Z) {
      for (cntk = TID_Y; cntk < d_Nz; cntk += GRID_STRIDE_Y) {
         for (cntj = TID_X; cntj < d_Ny; cntj += GRID_STRIDE_X) {
            tmpmurow = get_double_tensor_row(tmpmu, cnti, cntj);
            tmpenrow = get_double_tensor_row(tmpen, cnti, cntj);

            if (cntj == 0) {
               dpsiy = 0.;
            }

            if (cntj == 1) {
               psirow1 = get_double_tensor_row(psi, cnti, 2);
               psirow2 = get_double_tensor_row(psi, cnti, 0);

               dpsiy = (psirow1[cntk] - psirow2[cntk]) / (2. * d_dy);
            }

            if (cntj > 1 && cntj < d_Ny - 2) {
               psirow1 = get_double_tensor_row(psi, cnti, cntj - 2);
               psirow2 = get_double_tensor_row(psi, cnti, cntj - 1);
               psirow3 = get_double_tensor_row(psi, cnti, cntj + 1);
               psirow4 = get_double_tensor_row(psi, cnti, cntj + 2);

               dpsiy = (psirow1[cntk] - 8. * psirow2[cntk] + 8. * psirow3[cntk] - psirow4[cntk]) / (12. * d_dy);
            }

            if (cntj == d_Ny - 2) {
               psirow1 = get_double_tensor_row(psi, cnti, d_Ny - 1);
               psirow2 = get_double_tensor_row(psi, cnti, d_Ny - 3);

               dpsiy = (psirow1[cntk] - psirow2[cntk]) / (2. * d_dy);
            }

            if (cntj == d_Ny - 1) {
               dpsiy = 0.;
            }

            tmpmurow[cntk] += (dpsiy * dpsiy) / (3. - par);
            tmpenrow[cntk] += (dpsiy * dpsiy) / (3. - par);
         }
      }
   }
}

__global__ void calcmuen_kernel2z(cudaPitchedPtr psi, cudaPitchedPtr tmpmu, cudaPitchedPtr tmpen, double par) {
   long cnti, cntj, cntk;
   double *psirow, *tmpmurow, *tmpenrow;
   double dpsiz;

   for (cnti = TID_Z; cnti < d_Nx; cnti += GRID_STRIDE_Z) {
      for (cntj = TID_Y; cntj < d_Ny; cntj += GRID_STRIDE_Y) {
         psirow = get_double_tensor_row(psi, cnti, cntj);
         tmpmurow = get_double_tensor_row(tmpmu, cnti, cntj);
         tmpenrow = get_double_tensor_row(tmpen, cnti, cntj);

         for (cntk = TID_X; cntk < d_Nz; cntk += GRID_STRIDE_X) {
            if (cntk == 0) {
               dpsiz = 0.;
            }

            if (cntk == 1) {
               dpsiz = (psirow[2] - psirow[0]) / (2. * d_dz);
            }

            if (cntk > 1 && cntk < d_Nz - 2) {
               dpsiz = (psirow[cntk - 2] - 8. * psirow[cntk - 1] + 8. * psirow[cntk + 1] - psirow[cntk + 2]) / (12. * d_dz);
            }

            if (cntk == d_Nz - 2) {
               dpsiz = (psirow[d_Nz - 1] - psirow[d_Nz - 3]) / (2. * d_dz);
            }

            if (cntk == d_Nz - 1) {
               dpsiz = 0.;
            }

            tmpmurow[cntk] += (dpsiz * dpsiz) / (3. - par);
            tmpenrow[cntk] += (dpsiz * dpsiz) / (3. - par);
         }
      }
   }
}

/**
 *    Calculation of squared wave function values for dipole-dipole
 *    interaction.
 *    psi    - array with the wave function values
 *    psidd2 - array with the squared wave function values (scaled by Nx * Ny * Nz)
 */
void calcpsidd2_mem(cudaPitchedPtr psi, cudaPitchedPtr psidd2) {

   calcpsi2(psi, psidd2);

   cudaCheckFFTError(cufftExecD2Z(planD2Z, (cufftDoubleReal *) psidd2.ptr, (cufftDoubleComplex *) psidd2.ptr));

   calcpsidd2_kernel1<<<dimGrid3d, dimBlock3d>>>(psidd2, d_potdd);

   cudaCheckFFTError(cufftExecZ2D(planZ2D, (cufftDoubleComplex *) psidd2.ptr, (cufftDoubleReal *) psidd2.ptr));

   calcpsidd2_kernel2<<<dimGrid2d, dimBlock2d>>>(psidd2);

   return;
}

void calcpsidd2_cpy(cudaPitchedPtr psi, cudaPitchedPtr psidd2) {

   cudaCheckError(cudaMemcpy3DAsync(&potddparam, data_stream));

   calcpsi2(psi, psidd2);

   cudaCheckFFTError(cufftExecD2Z(planD2Z, (cufftDoubleReal *) psidd2.ptr, (cufftDoubleComplex *) psidd2.ptr));

   cudaCheckError(cudaStreamSynchronize(data_stream));

   calcpsidd2_kernel1<<<dimGrid3d, dimBlock3d, 0, exec_stream>>>(psidd2, d_potdd);

   cudaCheckError(cudaStreamSynchronize(exec_stream));
   cudaCheckError(cudaMemcpy3DAsync(&potparam, data_stream));

   cudaCheckFFTError(cufftExecZ2D(planZ2D, (cufftDoubleComplex *) psidd2.ptr, (cufftDoubleReal *) psidd2.ptr));

   calcpsidd2_kernel2<<<dimGrid2d, dimBlock2d, 0, exec_stream>>>(psidd2);

   return;
}

__global__ void calcpsidd2_kernel1(cudaPitchedPtr psidd2, cudaPitchedPtr potdd) {
   long cnti, cntj, cntk;
   double *potddrow;
   cuDoubleComplex *psidd2row;
   double tmp;

   for (cnti = TID_Z; cnti < d_Nx; cnti += GRID_STRIDE_Z) {
      for (cntj = TID_Y; cntj < d_Ny; cntj += GRID_STRIDE_Y) {
         psidd2row = get_complex_tensor_row(psidd2, cnti, cntj);
         potddrow = get_double_tensor_row(potdd, cnti, cntj);

         for (cntk = TID_X; cntk < d_Nz / 2 + 1; cntk += GRID_STRIDE_X) {
            tmp = potddrow[cntk];
            psidd2row[cntk].x *= tmp;
            psidd2row[cntk].y *= tmp;
         }
      }
   }
}

__global__ void calcpsidd2_kernel2(cudaPitchedPtr psidd2) {
   long cnti, cntj, cntk;
   double *psidd2row, *psidd2firstrow, *psidd2lastrow;

   for (cntj = TID_Y; cntj < d_Ny - 1; cntj += GRID_STRIDE_Y) {
      psidd2firstrow = get_double_tensor_row(psidd2, 0, cntj);
      psidd2lastrow = get_double_tensor_row(psidd2, d_Nx - 1, cntj);

      for (cntk = TID_X; cntk < d_Nz - 1; cntk += GRID_STRIDE_X) {
         psidd2lastrow[cntk] = psidd2firstrow[cntk];
      }
   }

   for (cnti = TID_Y; cnti < d_Nx - 1; cnti += GRID_STRIDE_Y) {
      psidd2firstrow = get_double_tensor_row(psidd2, cnti, 0);
      psidd2lastrow = get_double_tensor_row(psidd2, cnti, d_Ny - 1);

      for (cntk = TID_X; cntk < d_Nz - 1; cntk += GRID_STRIDE_X) {
         psidd2lastrow[cntk] = psidd2firstrow[cntk];
      }
   }

   for (cnti = TID_Y; cnti < d_Nx - 1; cnti += GRID_STRIDE_Y) {
      for (cntj = TID_X; cntj < d_Ny - 1; cntj += GRID_STRIDE_X) {
         psidd2row = get_double_tensor_row(psidd2, cnti, cntj);

         psidd2row[d_Nz - 1] = psidd2row[0];
      }
   }
}

/**
 *    Calculation of the root mean square radius.
 *    rms    - root mean square radius
 *    psi    - array with the wave function values
 *    tmpxyz - temporary array
 *    tmpyz  - temporary array
 *    tmpxz  - temporary array
 *    tmpxy  - temporary array
 *    tmpx   - temporary array
 *    tmpy   - temporary array
 */
void calcrms(double *rms, cudaPitchedPtr psi, cudaPitchedPtr tmpyzx, cudaPitchedPtr tmpxzy, cudaPitchedPtr tmpxyz, cudaPitchedPtr tmpyz, cudaPitchedPtr tmpxz, cudaPitchedPtr tmpxy, double *tmpx, double *tmpy) {

   calcrms_kernel1x<<<dimGrid3d, dimBlock3d>>>(psi, tmpyzx, d_x2);
   simpint3d_kernel<<<dimGrid2d, dimBlock2d>>>(dx, tmpyzx, tmpyz, Ny, Nz, Nx);
   simpint2d_kernel<<<dimGrid1d, dimBlock1d>>>(dz, tmpyz, tmpy, Ny, Nz);
   rms[1] = sqrt(simpint_gpu(dy, tmpy, Ny));

   calcrms_kernel1y<<<dimGrid3d, dimBlock3d>>>(psi, tmpxzy, d_y2);
   simpint3d_kernel<<<dimGrid2d, dimBlock2d>>>(dx, tmpxzy, tmpxz, Nx, Nz, Ny);
   simpint2d_kernel<<<dimGrid1d, dimBlock1d>>>(dz, tmpxz, tmpx, Nx, Nz);
   rms[2] = sqrt(simpint_gpu(dx, tmpx, Nx));

   calcrms_kernel1z<<<dimGrid3d, dimBlock3d>>>(psi, tmpxyz, d_z2);
   simpint3d_kernel<<<dimGrid2d, dimBlock2d>>>(dz, tmpxyz, tmpxy, Nx, Ny, Nz);
   simpint2d_kernel<<<dimGrid1d, dimBlock1d>>>(dy, tmpxy, tmpx, Nx, Ny);
   rms[3] = sqrt(simpint_gpu(dx, tmpx, Nx));

   rms[0] = sqrt(rms[1] * rms[1] + rms[2] * rms[2] + rms[3] * rms[3]);

   return;
}

__global__ void calcrms_kernel1x(cudaPitchedPtr psi, cudaPitchedPtr tmpyzx, double *x2) {
   long cnti, cntj, cntk;
   double *psirow, *tmpyzxrow;
   double psi2;

   for (cntj = TID_Z; cntj < d_Ny; cntj += GRID_STRIDE_Z) {
      for (cntk = TID_Y; cntk < d_Nz; cntk += GRID_STRIDE_Y) {
         tmpyzxrow = get_double_tensor_row(tmpyzx, cntj, cntk);

         for (cnti = TID_X; cnti < d_Nx; cnti += GRID_STRIDE_X) {
            psirow = get_double_tensor_row(psi, cnti, cntj);

            psi2 = psirow[cntk];
            psi2 *= psi2;
            tmpyzxrow[cnti] = x2[cnti] * psi2;
         }
      }
   }
}

__global__ void calcrms_kernel1y(cudaPitchedPtr psi, cudaPitchedPtr tmpxzy, double *y2) {
   long cnti, cntj, cntk;
   double *psirow, *tmpxzyrow;
   double psi2;

   for (cnti = TID_Z; cnti < d_Nx; cnti += GRID_STRIDE_Z) {
      for (cntk = TID_Y; cntk < d_Nz; cntk += GRID_STRIDE_Y) {
         tmpxzyrow = get_double_tensor_row(tmpxzy, cnti, cntk);

         for (cntj = TID_X; cntj < d_Ny; cntj += GRID_STRIDE_X) {
            psirow = get_double_tensor_row(psi, cnti, cntj);

            psi2 = psirow[cntk];
            psi2 *= psi2;
            tmpxzyrow[cntj] = y2[cntj] * psi2;
         }
      }
   }
}

__global__ void calcrms_kernel1z(cudaPitchedPtr psi, cudaPitchedPtr tmpxyz, double *z2) {
   long cnti, cntj, cntk;
   double *psirow, *tmpxyzrow;
   double psi2;

   for (cnti = TID_Z; cnti < d_Nx; cnti += GRID_STRIDE_Z) {
      for (cntj = TID_Y; cntj < d_Ny; cntj += GRID_STRIDE_Y) {
         psirow = get_double_tensor_row(psi, cnti, cntj);
         tmpxyzrow = get_double_tensor_row(tmpxyz, cnti, cntj);

         for (cntk = TID_X; cntk < d_Nz; cntk += GRID_STRIDE_X) {
            psi2 = psirow[cntk];
            psi2 *= psi2;
            tmpxyzrow[cntk] = z2[cntk] * psi2;
         }
      }
   }
}

/**
 *    Time propagation with respect to H1 (part of the Hamiltonian without
 *    spatial derivatives).
 *    psi    - array with the wave function values
 *    psidd2 - array with the squared wave function values
 */
void calcnu(cudaPitchedPtr psi, cudaPitchedPtr psidd2) {

   calcpsidd2(psi, psidd2);

   calcnu_kernel<<<dimGrid3d, dimBlock3d>>>(psi, psidd2, d_pot, g, gd);

   return;
}

__global__ void calcnu_kernel(cudaPitchedPtr psi, cudaPitchedPtr psidd2, cudaPitchedPtr pot, double g, double gd) {
   long cnti, cntj, cntk;
   double psi2lin, psidd2lin, psitmp, pottmp;
   double *psirow, *psidd2row, *potrow;

   for (cnti = TID_Z; cnti < d_Nx; cnti += GRID_STRIDE_Z) {
      for (cntj = TID_Y; cntj < d_Ny; cntj += GRID_STRIDE_Y) {
         psirow = get_double_tensor_row(psi, cnti, cntj);
         psidd2row = get_double_tensor_row(psidd2, cnti, cntj);
         potrow = get_double_tensor_row(pot, cnti, cntj);

         for (cntk = TID_X; cntk < d_Nz; cntk += GRID_STRIDE_X) {
            psitmp = psirow[cntk];
            psidd2lin = psidd2row[cntk];
            pottmp = potrow[cntk];

            psi2lin = psitmp * psitmp * g;
            psidd2lin = (psidd2lin / (d_Nx * d_Ny * d_Nz)) * gd;
            pottmp = d_dt * (pottmp + psi2lin + psidd2lin);

            psirow[cntk] = psitmp * exp(-pottmp);
         }
      }
   }
}

/**
 *    Time propagation with respect to H2 (x-part of the Laplacian).
 *    psi   - array with the wave function values
 *    cbeta - Crank-Nicolson scheme coefficients
 */
void calclux(cudaPitchedPtr psi, cudaPitchedPtr cbeta) {

   calclux_kernel<<<dimGrid2d, dimBlock2d>>>(psi, cbeta, d_calphax, d_cgammax);

   return;
}

__global__ void calclux_kernel(cudaPitchedPtr psi, cudaPitchedPtr cbeta, double *calphax, double *cgammax) {
   long cnti, cntj, cntk;
   double c;
   double *psirowprev, *psirowcurr, *psirownext, *cbetarowprev, *cbetarowcurr;

   for (cntj = TID_Y; cntj < d_Ny; cntj += GRID_STRIDE_Y) {
      for (cntk = TID_X; cntk < d_Nz; cntk += GRID_STRIDE_X) {
         cbetarowcurr = get_double_tensor_row(cbeta, d_Nx - 2, cntj);
         psirowcurr = get_double_tensor_row(psi, d_Nx - 1, cntj);

         cbetarowcurr[cntk] = psirowcurr[cntk];

         for(cnti = d_Nx - 2; cnti > 0; cnti --) {
            cbetarowprev = get_double_tensor_row(cbeta, cnti - 1, cntj);
            cbetarowcurr = get_double_tensor_row(cbeta, cnti, cntj);

            psirowprev = get_double_tensor_row(psi, cnti - 1, cntj);
            psirowcurr = get_double_tensor_row(psi, cnti, cntj);
            psirownext = get_double_tensor_row(psi, cnti + 1, cntj);

            c = - d_Ax * psirownext[cntk] + d_Ax0r * psirowcurr[cntk] - d_Ax * psirowprev[cntk];
            cbetarowprev[cntk] = cgammax[cnti] * (d_Ax * cbetarowcurr[cntk] - c);
         }

         psirowcurr = get_double_tensor_row(psi, 0, cntj);

         psirowcurr[cntk] = 0.;

         for(cnti = 0; cnti < d_Nx - 2; cnti ++) {
            cbetarowcurr = get_double_tensor_row(cbeta, cnti, cntj);

            psirowcurr = get_double_tensor_row(psi, cnti, cntj);
            psirownext = get_double_tensor_row(psi, cnti + 1, cntj);

            psirownext[cntk] = fma(calphax[cnti], psirowcurr[cntk], cbetarowcurr[cntk]);
         }

         psirowcurr = get_double_tensor_row(psi, d_Nx - 1, cntj);

         psirowcurr[cntk] = 0.;
      }
   }
}

/**
 *    Time propagation with respect to H3 (y-part of the Laplacian).
 *    psi   - array with the wave function values
 *    cbeta - Crank-Nicolson scheme coefficients
 */
void calcluy(cudaPitchedPtr psi, cudaPitchedPtr cbeta) {

   calcluy_kernel<<<dimGrid2d, dimBlock2d>>>(psi, cbeta, d_calphay, d_cgammay);

   return;
}

__global__ void calcluy_kernel(cudaPitchedPtr psi, cudaPitchedPtr cbeta, double *calphay, double *cgammay) {
   long cnti, cntj, cntk;
   double c;
   double *psirowprev, *psirowcurr, *psirownext, *cbetarowprev, *cbetarowcurr;

   for (cnti = TID_Y; cnti < d_Nx; cnti += GRID_STRIDE_Y) {
      for (cntk = TID_X; cntk < d_Nz; cntk += GRID_STRIDE_X) {
         cbetarowcurr = get_double_tensor_row(cbeta, cnti, d_Ny - 2);
         psirowcurr = get_double_tensor_row(psi, cnti, d_Ny - 1);

         cbetarowcurr[cntk] = psirowcurr[cntk];

         for(cntj = d_Ny - 2; cntj > 0; cntj --) {
            cbetarowprev = get_double_tensor_row(cbeta, cnti, cntj - 1);
            cbetarowcurr = get_double_tensor_row(cbeta, cnti, cntj);

            psirowprev = get_double_tensor_row(psi, cnti, cntj - 1);
            psirowcurr = get_double_tensor_row(psi, cnti, cntj);
            psirownext = get_double_tensor_row(psi, cnti, cntj + 1);

            c = - d_Ay * psirownext[cntk] + d_Ay0r * psirowcurr[cntk] - d_Ay * psirowprev[cntk];
            cbetarowprev[cntk] = cgammay[cntj] * (d_Ay * cbetarowcurr[cntk] - c);
         }

         psirowcurr = get_double_tensor_row(psi, cnti, 0);

         psirowcurr[cntk] = 0.;

         for(cntj = 0; cntj < d_Ny - 2; cntj ++) {
            cbetarowcurr = get_double_tensor_row(cbeta, cnti, cntj);

            psirowcurr = get_double_tensor_row(psi, cnti, cntj);
            psirownext = get_double_tensor_row(psi, cnti, cntj + 1);

            psirownext[cntk] = fma(calphay[cntj], psirowcurr[cntk], cbetarowcurr[cntk]);
         }

         psirowcurr = get_double_tensor_row(psi, cnti, d_Ny - 1);

         psirowcurr[cntk] = 0.;
      }
   }
}

/**
 *    Time propagation with respect to H4 (z-part of the Laplacian).
 *    psi   - array with the wave function values
 *    cbeta - Crank-Nicolson scheme coefficients
 */
void calcluz(cudaPitchedPtr psi, cudaPitchedPtr cbeta) {

   calcluz_kernel<<<dimGrid2d, dimBlock2d>>>(psi, cbeta, d_calphaz, d_cgammaz);

   return;
}

__global__ void calcluz_kernel(cudaPitchedPtr psi, cudaPitchedPtr cbeta, double *calphaz, double *cgammaz) {
   long cnti, cntj, cntk;
   double c;
   double *psirow, *cbetarow;

   for (cnti = TID_Y; cnti < d_Nx; cnti += GRID_STRIDE_Y) {
      for (cntj = TID_X; cntj < d_Ny; cntj += GRID_STRIDE_X) {
         cbetarow = get_double_tensor_row(cbeta, cnti, cntj);
         psirow = get_double_tensor_row(psi, cnti, cntj);

         cbetarow[d_Nz - 2] = psirow[d_Nz - 1];

         for(cntk = d_Nz - 2; cntk > 0; cntk --) {
            c = - d_Az * psirow[cntk + 1] + d_Az0r * psirow[cntk] - d_Az * psirow[cntk - 1];
            cbetarow[cntk - 1] = cgammaz[cntk] * (d_Az * cbetarow[cntk] - c);
         }

         psirow[0] = 0.;

         for(cntk = 0; cntk < d_Nz - 2; cntk ++) {
            psirow[cntk + 1] = fma(calphaz[cntk], psirow[cntk], cbetarow[cntk]);
         }

         psirow[d_Nz - 1] = 0.;
      }
   }

   return;
}

void outdenx(double ***psi, double *tmpy, double *tmpz, FILE *file) {
   long cnti, cntj, cntk;

   for (cnti = 0; cnti < Nx; cnti += outstpx) {
      for (cntj = 0; cntj < Ny; cntj ++) {
         for (cntk = 0; cntk < Nz; cntk ++) {
            tmpz[cntk] = psi[cnti][cntj][cntk] * psi[cnti][cntj][cntk];
         }
         tmpy[cntj] = simpint(dz, tmpz, Nz);
      }
      fprintf(file, "%8le %8le\n", x[cnti], simpint(dy, tmpy, Ny));
      fflush(file);
   }
}

void outdeny(double ***psi, double *tmpx, double *tmpz, FILE *file) {
   long cnti, cntj, cntk;

   for (cntj = 0; cntj < Ny; cntj += outstpy) {
      for (cnti = 0; cnti < Nx; cnti ++) {
         for (cntk = 0; cntk < Nz; cntk ++) {
            tmpz[cntk] = psi[cnti][cntj][cntk] * psi[cnti][cntj][cntk];
         }
         tmpx[cnti] = simpint(dz, tmpz, Nz);
      }
      fprintf(file, "%8le %8le\n", y[cntj], simpint(dx, tmpx, Nx));
      fflush(file);
   }
}

void outdenz(double ***psi, double *tmpx, double *tmpy, FILE *file) {
   long cnti, cntj, cntk;

   for (cntk = 0; cntk < Nz; cntk += outstpz) {
      for (cntj = 0; cntj < Ny; cntj ++) {
         for (cnti = 0; cnti < Nx; cnti ++) {
            tmpx[cnti] = psi[cnti][cntj][cntk] * psi[cnti][cntj][cntk];
         }
         tmpy[cntj] = simpint(dx, tmpx, Nx);
      }
      fprintf(file, "%8le %8le\n", z[cntk], simpint(dy, tmpy, Ny));
      fflush(file);
   }
}

void outdenxy(double ***psi, double *tmpz, FILE *file) {
   long cnti, cntj, cntk;

   for (cnti = 0; cnti < Nx; cnti += outstpx) {
      for (cntj = 0; cntj < Ny; cntj += outstpy) {
         for (cntk = 0; cntk < Nz; cntk ++) {
            tmpz[cntk] = psi[cnti][cntj][cntk] * psi[cnti][cntj][cntk];
         }
         fprintf(file, "%8le %8le %8le\n", x[cnti], y[cntj], simpint(dz, tmpz, Nz));
         fflush(file);
      }
   }

   return;
}

void outdenxz(double ***psi, double *tmpy, FILE *file) {
   long cnti, cntj, cntk;

   for (cnti = 0; cnti < Nx; cnti += outstpx) {
      for (cntk = 0; cntk < Nz; cntk += outstpz) {
         for (cntj = 0; cntj < Ny; cntj ++) {
            tmpy[cntj] = psi[cnti][cntj][cntk] * psi[cnti][cntj][cntk];
         }
         fprintf(file, "%8le %8le %8le\n", x[cnti], z[cntk], simpint(dy, tmpy, Ny));
         fflush(file);
      }
   }

   return;
}

void outdenxyz(double ***psi, FILE *file) {
   long cnti, cntj, cntk;

   for (cnti = 0; cnti < Nx; cnti += outstpx) {
      for (cntj = 0; cntj < Ny; cntj += outstpy) {
         for (cntk = 0; cntk < Nz; cntk += outstpz) {
            //fprintf(file, "%8le %8le %8le %8le\n", x[cnti], y[cntj], z[cntk], psi[cnti][cntj][cntk] * psi[cnti][cntj][cntk]);
            fprintf(file, "%8le\n", psi[cnti][cntj][cntk] * psi[cnti][cntj][cntk]);
            fflush(file);
         }
      }
   }

   return;
}

void outdenyz(double ***psi, double *tmpx, FILE *file) {
   long cnti, cntj, cntk;

   for (cntj = 0; cntj < Ny; cntj += outstpy) {
      for (cntk = 0; cntk < Nz; cntk += outstpz) {
         for (cnti = 0; cnti < Nx; cnti ++) {
            tmpx[cnti] = psi[cnti][cntj][cntk] * psi[cnti][cntj][cntk];
            fprintf(file, "%8le %8le %8le\n", y[cntj], z[cntk], simpint(dx, tmpx, Nx));
            fflush(file);
         }
      }
   }

   return;
}

void outpsi2xz(double ***psi, FILE *file) {
   long cnti, cntk;

   for (cnti = 0; cnti < Nx; cnti += outstpx) {
      for (cntk = 0; cntk < Nz; cntk += outstpz) {
         fprintf(file, "%8le %8le %8le\n", x[cnti], z[cntk], psi[cnti][Ny2][cntk] * psi[cnti][Ny2][cntk]);
      }
      fprintf(file, "\n");
      fflush(file);
   }

   return;
}

void outpsi2xy(double ***psi, FILE *file) {
   long cnti, cntj;

   for (cnti = 0; cnti < Nx; cnti += outstpx) {
      for (cntj = 0; cntj < Ny; cntj += outstpy) {
         fprintf(file, "%8le %8le %8le\n", x[cnti], y[cntj], psi[cnti][cntj][Nz2] * psi[cnti][cntj][Nz2]);
      }
      fprintf(file, "\n");
      fflush(file);
   }

   return;
}


==> DBEC-GP-CUDA_v3_0/src/real2dXY-cuda/real2dXY-cuda.cu <==
/**
 * DBEC-GP-CUDA programs are developed by:
 *
 * Vladimir Loncar, Antun Balaz, Aleksandar Bogojevic
 * (Scientific Computing Laboratory, Institute of Physics Belgrade, Serbia)
 *
 * Srdjan Skrbic
 * (Department of Mathematics and Informatics, Faculty of Sciences, University of Novi Sad, Serbia)
 *
 * Paulsamy Muruganandam
 * (Bharathidasan University, Tamil Nadu, India)
 *
 * Sadhan K. Adhikari
 * (UNESP - Sao Paulo State University, Brazil)
 *
 *
 * Public use and modification of this code are allowed provided that the
 * following papers are cited:
 * [1] V. Loncar et al., Comput. Phys. Commun. 200 (2016) 406.
 * [2] R. Kishor Kumar et al., Comput. Phys. Commun. 195 (2015) 117.
 *
 * The authors would be grateful for all information and/or comments
 * regarding the use of the code.
 */

extern "C" {
#include "real2dXY-cuda.cuh"
}

int main(int argc, char **argv) {
   FILE *out;
   FILE *file;
   FILE *filerms;
   FILE *dyna;
   char filename[MAX_FILENAME_SIZE];
   long cnti;
   long newNx, newNy;
   double norm, mu, en;
   double *rms;
   cuDoubleComplex **psi;
   double *tmpxi, *tmpyi, *tmpxj, *tmpyj;
   const char *sizeAdjusted;
   cuDoubleComplex psiNx2Ny2;

   cudaCheckError(cudaDeviceReset());

   cudaPitchedPtr d_psi;
   cudaPitchedPtr d_psidd2;
   double *d_tmpx, *d_tmpy;
   cudaPitchedPtr d_tmpmu, d_tmpen;
   cudaPitchedPtr d_tmpxy, d_tmpyx;
   cudaPitchedPtr d_cbeta;
   cudaMemcpy3DParms psiparam = { 0 }, psiNx2Ny2param = { 0 };

   double nstptime, npastime, nruntime, totaltime;
   cudaEvent_t start, stop, total;

   cudaCheckError(cudaEventCreate(&start));
   cudaCheckError(cudaEventCreate(&stop));
   cudaCheckError(cudaEventCreate(&total));
   start_cuda_timer(total);

   pi = 3.14159265358979;

   file = NULL;

   if ((argc != 3) || (strcmp(*(argv + 1), "-i") != 0)) {
      fprintf(stderr, "Usage: %s -i <input parameter file> \n", *argv);
      exit(EXIT_FAILURE);
   }

   if (! cfg_init(argv[2])) {
      fprintf(stderr, "Wrong input parameter file.\n");
      exit(EXIT_FAILURE);
   }

   readpar();
   initsize(&newNx, &newNy);

   if (Nx != newNx || Ny != newNy) {
      Nx = newNx; Ny = newNy;
      sizeAdjusted = "(adjusted)";
   } else {
      sizeAdjusted = "";
   }

   rms = alloc_double_vector(RMS_ARRAY_SIZE);

   x = alloc_double_vector(Nx);
   y = alloc_double_vector(Ny);

   x2 = alloc_double_vector(Nx);
   y2 = alloc_double_vector(Ny);

   pot = alloc_double_matrix(Nx, Ny);
   potdd = alloc_double_matrix(Nx, Ny);
   psi = alloc_complex_matrix(Nx, Ny);

   calphax = alloc_complex_vector(Nx - 1);
   calphay = alloc_complex_vector(Ny - 1);
   cgammax = alloc_complex_vector(Nx - 1);
   cgammay = alloc_complex_vector(Ny - 1);

   tmpxi = alloc_double_vector(Nx);
   tmpyi = alloc_double_vector(Ny);
   tmpxj = alloc_double_vector(Nx);
   tmpyj = alloc_double_vector(Ny);

   pin_complex_matrix(psi, Nx, Ny);
   pin_double_matrix(pot, Nx, Ny);
   pin_double_matrix(potdd, Nx, Ny);


   d_x2 = alloc_double_vector_device(Nx);
   d_y2 = alloc_double_vector_device(Ny);

   d_cmatrix = alloc_complex_matrix_device(Nx, Ny + 2);
   d_cmatrix_h1 = make_cudaPitchedPtr((char *)d_cmatrix.ptr, d_cmatrix.pitch / 2, d_cmatrix.xsize, d_cmatrix.ysize);
   d_cmatrix_h2 = make_cudaPitchedPtr(((char *)d_cmatrix.ptr) + (Nx / 2) * d_cmatrix.pitch, d_cmatrix.pitch / 2, d_cmatrix.xsize, d_cmatrix.ysize);

   d_psi = alloc_complex_matrix_device(Nx, Ny);
   d_psidd2 = d_cmatrix_h1;

   d_calphax = alloc_complex_vector_device(Nx - 1);
   d_calphay = alloc_complex_vector_device(Ny - 1);
   d_cbeta = d_cmatrix;
   d_cgammax = alloc_complex_vector_device(Nx - 1);
   d_cgammay = alloc_complex_vector_device(Ny - 1);

   d_tmpx = alloc_double_vector_device(Nx);
   d_tmpy = alloc_double_vector_device(Ny);

   d_tmpmu = d_cmatrix_h1;
   d_tmpen = d_cmatrix_h2;
   d_tmpxy = d_cmatrix_h1;
   d_tmpyx = make_cudaPitchedPtr(d_tmpxy.ptr, sizeof(double) * Nx, Ny, 1);

   simpint_init(MAX(Nx, Ny));


   if (output != NULL) {
      sprintf(filename, "%s.txt", output);
      out = fopen(filename, "w");
   } else out = stdout;

   if (rmsout != NULL) {
      sprintf(filename, "%s.txt", rmsout);
      filerms = fopen(filename, "w");
   } else filerms = NULL;

   if (opt == 2) par = 2.;
   else par = 1.;

   g_2d = g0 / (sqrt(2. * pi)  * d_z);
   gd_2d = gd0 / (sqrt(2. * pi) * d_z);

   Nx2 = Nx / 2; Ny2 = Ny / 2;
   dx2 = dx * dx; dy2 = dy * dy;

   fprintf(out, " Real time propagation 2dXY,   OPTION = %d\n\n", opt);
   fprintf(out, "  Number of Atoms N = %li, Unit of length AH0 = %.8f m\n", Na, aho);
   fprintf(out, "  Scattering length a = %.2f*a0, Dipolar ADD = %.2f*a0\n", as, add);
   fprintf(out, "  Nonlinearity G_3D = %.4f, Strength of DDI GD_3D = %.5f\n", g0, gd0);
   fprintf(out, "  Nonlinearity G_2D = %.4f, Strength of DDI GD_2D = %.5f\n", g_2d, gd_2d);
   fprintf(out, "  Parameters of trap: GAMMA = %.2f, NU = %.2f\n", vgamma, vnu);
   fprintf(out, "  Axial Gaussian Width = %.2f\n\n", d_z);
   fprintf(out, " # Space Stp: NX = %li, NY = %li %s\n", Nx, Ny, sizeAdjusted);
   fprintf(out, "  Space Step: DX = %.6f, DY = %.6f\n", dx, dy);
   fprintf(out, " # Time Stp : NSTP = %li, NPAS = %li, NRUN = %li\n", Nstp, Npas, Nrun);
   fprintf(out, "   Time Step:   DT = %.6f\n\n",  dt);
   fprintf(out, " * Change for dynamics: GPAR = %.3f, GDPAR = %.3f *\n\n", gpar, gdpar);
   fprintf(out, "                  --------------------------------------------------------\n");
   fprintf(out, "                    Norm      Chem        Ener/N     <rho>     |Psi(0,0)|^2\n");
   fprintf(out, "                  --------------------------------------------------------\n");
   fflush(out);

   if (Nstp == 0) {
      g = par * g_2d;
      gd = par * gd_2d;
   } else {
      g = 0.;
      gd = 0.;
   }

   initpsi(psi);
   initpot();
   gencoef();
   initpotdd(tmpxi, tmpyi, tmpxj, tmpyj);
   initdevice();


   psiparam.srcPtr = make_cudaPitchedPtr(psi[0], Ny * sizeof(cuDoubleComplex), Ny, Nx);
   psiparam.dstPtr = d_psi;
   psiparam.extent = make_cudaExtent(Ny * sizeof(cuDoubleComplex), Nx, 1);
   psiparam.kind = cudaMemcpyHostToDevice;

   psiNx2Ny2param.srcPtr = make_cudaPitchedPtr((cuDoubleComplex *)(((char *)d_psi.ptr) + Nx2 * d_psi.pitch) + Ny2, sizeof(cuDoubleComplex), 1, 1);
   psiNx2Ny2param.dstPtr = make_cudaPitchedPtr(&psiNx2Ny2, sizeof(cuDoubleComplex), 1, 1);
   psiNx2Ny2param.extent = make_cudaExtent(sizeof(cuDoubleComplex), 1, 1);
   psiNx2Ny2param.kind = cudaMemcpyDeviceToHost;

   cudaCheckError(cudaMemcpy3D(&psiparam));

   psiparam.srcPtr = d_psi;
   psiparam.dstPtr = make_cudaPitchedPtr(psi[0], Ny * sizeof(cuDoubleComplex), Ny, Nx);
   psiparam.extent = make_cudaExtent(Ny * sizeof(cuDoubleComplex), Nx, 1);
   psiparam.kind = cudaMemcpyDeviceToHost;


   calcnorm(&norm, d_psi, d_tmpxy, d_tmpx);
   calcmuen(&mu, &en, d_psi, d_psidd2, d_tmpmu, d_tmpen, d_tmpx);
   calcrms(rms, d_psi, d_tmpxy, d_tmpyx, d_tmpx, d_tmpy);

   cudaCheckError(cudaMemcpy3D(&psiNx2Ny2param));
   fprintf(out, "Initial : %15.4f %11.5F %11.5F %10.5f %10.5f\n", norm, mu / par, en / par, *rms, cuCabs(psiNx2Ny2) * cuCabs(psiNx2Ny2));
   fflush(out);

   if (initout != NULL) {
      cudaCheckError(cudaMemcpy3D(&psiparam));

      sprintf(filename, "%s.txt", initout);
      file = fopen(filename, "w");
      outpsi2xy(psi, file);
      fclose(file);

      sprintf(filename, "%s1d_x.txt", initout);
      file = fopen(filename, "w");
      outdenx(psi, tmpyi, file);
      fclose(file);

      sprintf(filename, "%s1d_y.txt", initout);
      file = fopen(filename, "w");
      outdeny(psi, tmpxi, file);
      fclose(file);
   }
   if (rmsout != NULL) {
      fprintf(filerms, " Real time propagation 2dXY,   OPTION = %d\n\n", opt);
      fprintf(filerms, "                  --------------------------------------------------------\n");
      fprintf(filerms, "Values of rms size:        <x>             <y>             <rho>\n");
      fprintf(filerms, "                  --------------------------------------------------------\n");
      fprintf(filerms, "           Initial:%14.5F   %13.5F   %13.5F\n", rms[1], rms[2], rms[0]);
      fflush(filerms);
   }

   if (Nstp != 0) {
      double g_stp = par * g_2d / (double) Nstp;
      double gd_stp = par * gd_2d / (double) Nstp;
      g = 0.;
      gd = 0.;
      start_cuda_timer(start);
      for (cnti = 0; cnti < Nstp; cnti ++) {
         g += g_stp;
         gd += gd_stp;
         calcnu(d_psi, d_psidd2);
         calclux(d_psi, d_cbeta);
         calcluy(d_psi, d_cbeta);
      }
      calcnorm(&norm, d_psi, d_tmpxy, d_tmpx);
      calcmuen(&mu, &en, d_psi, d_psidd2, d_tmpmu, d_tmpen, d_tmpx);
      calcrms(rms, d_psi, d_tmpxy, d_tmpyx, d_tmpx, d_tmpy);
      nstptime = stop_cuda_timer(start, stop);

      cudaCheckError(cudaMemcpy3D(&psiNx2Ny2param));
      fprintf(out, "After NSTP iter.:%8.4f %11.5F %11.5F %10.5f %10.5f\n", norm, mu / par, en / par, *rms, cuCabs(psiNx2Ny2) * cuCabs(psiNx2Ny2));
      fflush(out);
      if (Nstpout != NULL) {
         cudaCheckError(cudaMemcpy3D(&psiparam));

         sprintf(filename, "%s.txt", Nstpout);
         file = fopen(filename, "w");
         outpsi2xy(psi, file);
         fclose(file);

         sprintf(filename, "%s1d_x.txt", Nstpout);
         file = fopen(filename, "w");
         outdenx(psi, tmpyi, file);
         fclose(file);

         sprintf(filename, "%s1d_y.txt", Nstpout);
         file = fopen(filename, "w");
         outdeny(psi, tmpxi, file);
         fclose(file);
      }
      if (rmsout != NULL) {
         fprintf(filerms, "  After NSTP iter.:%14.5F   %13.5F   %13.5F\n", rms[1], rms[2], rms[0]);
         fflush(filerms);
      }
      //    -> DENSITY ..

   } else {
      g = par * g_2d;
      gd = par * gd_2d;
   }

   if (dynaout != NULL) {
      sprintf(filename, "%s.txt", dynaout);
      dyna = fopen(filename, "w");
   } else dyna = NULL;

   start_cuda_timer(start);
   for (cnti = 0; cnti < Npas; cnti ++) {
      calcnu(d_psi, d_psidd2);
      calclux(d_psi, d_cbeta);
      calcluy(d_psi, d_cbeta);

      if ((dynaout != NULL) && (cnti % outstpt == 0)) {
         calcrms(rms, d_psi, d_tmpxy, d_tmpyx, d_tmpx, d_tmpy);
         fprintf(dyna, "%8le   %8le   %8le   %8le\n", cnti * dt * par, rms[1], rms[2], rms[0]);
         fflush(dyna);
      }
   }
   calcnorm(&norm, d_psi, d_tmpxy, d_tmpx);
   calcmuen(&mu, &en, d_psi, d_psidd2, d_tmpmu, d_tmpen, d_tmpx);
   calcrms(rms, d_psi, d_tmpxy, d_tmpyx, d_tmpx, d_tmpy);
   npastime = stop_cuda_timer(start, stop);

   cudaCheckError(cudaMemcpy3D(&psiNx2Ny2param));
   fprintf(out, "After NPAS iter.:%8.4f %11.5F %11.5F %10.5f %10.5f\n", norm, mu / par, en / par, *rms, cuCabs(psiNx2Ny2) * cuCabs(psiNx2Ny2));
   fflush(out);
   if (Npasout != NULL) {
      cudaCheckError(cudaMemcpy3D(&psiparam));

      sprintf(filename, "%s.txt", Npasout);
      file = fopen(filename, "w");
      outpsi2xy(psi, file);
      fclose(file);

      sprintf(filename, "%s1d_x.txt", Npasout);
      file = fopen(filename, "w");
      outdenx(psi, tmpyi, file);
      fclose(file);

      sprintf(filename, "%s1d_y.txt", Npasout);
      file = fopen(filename, "w");
      outdeny(psi, tmpxi, file);
      fclose(file);
   }
   if (rmsout != NULL) {
      fprintf(filerms, "  After NPAS iter.:%14.5F   %13.5F   %13.5F\n", rms[1], rms[2], rms[0]);
      fflush(filerms);
   }

   g = gpar * g;
   gd = gdpar * gd;

   start_cuda_timer(start);
   for (cnti = 0; cnti < Nrun; cnti ++) {
      calcnu(d_psi, d_psidd2);
      calclux(d_psi, d_cbeta);
      calcluy(d_psi, d_cbeta);
      if ((dynaout != NULL) && (cnti % outstpt == 0)) {
         calcrms(rms, d_psi, d_tmpxy, d_tmpyx, d_tmpx, d_tmpy);
         fprintf(dyna, "%8le   %8le   %8le   %8le\n", (cnti * dt  + dt * Npas) * par, rms[1], rms[2], rms[0]);
      }
   }
   calcnorm(&norm, d_psi, d_tmpxy, d_tmpx);
   calcmuen(&mu, &en, d_psi, d_psidd2, d_tmpmu, d_tmpen, d_tmpx);
   calcrms(rms, d_psi, d_tmpxy, d_tmpyx, d_tmpx, d_tmpy);
   nruntime = stop_cuda_timer(start, stop);

   if (dynaout != NULL) fclose(dyna);

   cudaCheckError(cudaMemcpy3D(&psiNx2Ny2param));
   fprintf(out, "After NRUN iter.:%8.4f %11.5F %11.5F %10.5f %10.5f\n", norm, mu / par, en / par, *rms, cuCabs(psiNx2Ny2) * cuCabs(psiNx2Ny2));
   fflush(out);
   if (Nrunout != NULL) {
      cudaCheckError(cudaMemcpy3D(&psiparam));

      sprintf(filename, "%s.txt", Nrunout);
      file = fopen(filename, "w");
      outpsi2xy(psi, file);
      fclose(file);

      sprintf(filename, "%s1d_x.txt", Nrunout);
      file = fopen(filename, "w");
      outdenx(psi, tmpyi, file);
      fclose(file);

      sprintf(filename, "%s1d_y.txt", Nrunout);
      file = fopen(filename, "w");
      outdeny(psi, tmpxi, file);
      fclose(file);
   }
   if (rmsout != NULL) {
      fprintf(filerms, "  After NRUN iter.:%14.5F   %13.5F   %13.5F\n", rms[1], rms[2], rms[0]);
      fprintf(filerms, "                  --------------------------------------------------------\n");
   }
   if (rmsout != NULL) fclose(filerms);

   fprintf(out, "                  --------------------------------------------------------\n\n");

   free_double_vector(rms);

   free_double_vector(x);
   free_double_vector(y);

   free_double_vector(x2);
   free_double_vector(y2);

   free_pinned_double_matrix(pot);
   free_pinned_double_matrix(potdd);
   free_pinned_complex_matrix(psi);

   free_complex_vector(calphax);
   free_complex_vector(calphay);
   free_complex_vector(cgammax);
   free_complex_vector(cgammay);

   free_double_vector(tmpxi);
   free_double_vector(tmpyi);
   free_double_vector(tmpxj);
   free_double_vector(tmpyj);

   cudaCheckError(cudaStreamDestroy(exec_stream));
   cudaCheckError(cudaStreamDestroy(data_stream));

   free_double_vector_device(d_x2);
   free_double_vector_device(d_y2);

   free_complex_matrix_device(d_psi);

   free_complex_vector_device(d_calphax);
   free_complex_vector_device(d_calphay);
   free_complex_vector_device(d_cgammax);
   free_complex_vector_device(d_cgammay);

   free_complex_matrix_device(d_cmatrix);
   if (d_dmatrix1.ptr != NULL) free_double_matrix_device(d_dmatrix1);
   if (d_dmatrix2.ptr != NULL) free_double_matrix_device(d_dmatrix2);

   free_double_vector_device(d_tmpx);
   free_double_vector_device(d_tmpy);

   simpint_destroy();

   cudaCheckFFTError(cufftDestroy(planD2Z));
   cudaCheckFFTError(cufftDestroy(planZ2D));

   totaltime = stop_cuda_timer(total, stop);
   fprintf(out, " Clock Time: %.3f seconds\n", totaltime / 1000);
   fprintf(out, " GPU Time: %.3f seconds\n", (nstptime + npastime + nruntime) / 1000);

   if(output != NULL) fclose(out);

   cudaCheckError(cudaEventDestroy(start));
   cudaCheckError(cudaEventDestroy(stop));
   cudaCheckError(cudaEventDestroy(total));

   cudaDeviceSynchronize();
   cudaDeviceReset();

   return(EXIT_SUCCESS);
}

/**
 *    Reading input parameters from the configuration file.
 */
void readpar(void) {
   char *cfg_tmp;

   if ((cfg_tmp = cfg_read("OPTION")) == NULL) {
      fprintf(stderr, "OPTION is not defined in the configuration file\n");
      exit(EXIT_FAILURE);
   }
   opt = atol(cfg_tmp);

   if ((cfg_tmp = cfg_read("NATOMS")) == NULL) {
      fprintf(stderr, "NATOMS is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Na = atol(cfg_tmp);

   if ((cfg_tmp = cfg_read("G0")) == NULL) {
      if ((cfg_tmp = cfg_read("AHO")) == NULL) {
         fprintf(stderr, "AHO is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      aho = atof(cfg_tmp);

      if ((cfg_tmp = cfg_read("AS")) == NULL) {
         fprintf(stderr, "AS is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      as = atof(cfg_tmp);

      g0 = 4. * pi * as * Na * BOHR_RADIUS / aho;
   } else {
      g0 = atof(cfg_tmp);
   }

   if ((cfg_tmp = cfg_read("GPAR")) == NULL) {
      fprintf(stderr, "GPAR is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   gpar = atof(cfg_tmp);

   if ((cfg_tmp = cfg_read("GDD0")) == NULL) {
      if ((cfg_tmp = cfg_read("AHO")) == NULL) {
         fprintf(stderr, "AHO is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      aho = atof(cfg_tmp);

      if ((cfg_tmp = cfg_read("ADD")) == NULL) {
         fprintf(stderr, "ADD is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      add = atof(cfg_tmp);

      gd0 = 3. * add * Na * BOHR_RADIUS / aho;
   } else {
      gd0 = atof(cfg_tmp);
   }

   if ((cfg_tmp = cfg_read("GDDPAR")) == NULL) {
      fprintf(stderr, "GDDPAR is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   gdpar = atof(cfg_tmp);

   if ((cfg_tmp = cfg_read("NX")) == NULL) {
      fprintf(stderr, "NX is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nx = atol(cfg_tmp);

   if ((cfg_tmp = cfg_read("NY")) == NULL) {
      fprintf(stderr, "NY is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Ny = atol(cfg_tmp);

   if ((cfg_tmp = cfg_read("DX")) == NULL) {
      fprintf(stderr, "DX is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   dx = atof(cfg_tmp);

   if ((cfg_tmp = cfg_read("DY")) == NULL) {
      fprintf(stderr, "DY is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   dy = atof(cfg_tmp);

   if ((cfg_tmp = cfg_read("DT")) == NULL) {
      fprintf(stderr, "DT is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   dt = atof(cfg_tmp);

   if ((cfg_tmp = cfg_read("GAMMA")) == NULL) {
      fprintf(stderr, "GAMMA is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   vgamma = atof(cfg_tmp);

   if ((cfg_tmp = cfg_read("NU")) == NULL) {
      fprintf(stderr, "NU is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   vnu = atof(cfg_tmp);

   if ((cfg_tmp = cfg_read("D_Z")) == NULL) {
      fprintf(stderr, "D_Z is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   d_z = atof(cfg_tmp);

   if ((cfg_tmp = cfg_read("NSTP")) == NULL) {
      fprintf(stderr, "NSTP is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nstp = atol(cfg_tmp);

   if ((cfg_tmp = cfg_read("NPAS")) == NULL) {
      fprintf(stderr, "NPAS is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Npas = atol(cfg_tmp);

   if ((cfg_tmp = cfg_read("NRUN")) == NULL) {
      fprintf(stderr, "NRUN is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nrun = atol(cfg_tmp);

   output = cfg_read("OUTPUT");
   rmsout = cfg_read("RMSOUT");
   dynaout = cfg_read("DYNAOUT");
   initout = cfg_read("INITOUT");
   Nstpout = cfg_read("NSTPOUT");
   Npasout = cfg_read("NPASOUT");
   Nrunout = cfg_read("NRUNOUT");

   if ((initout != NULL) || (Nstpout != NULL) || (Npasout != NULL) || (Nrunout != NULL)) {
      if ((cfg_tmp = cfg_read("OUTSTPX")) == NULL) {
         fprintf(stderr, "OUTSTPX is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      outstpx = atol(cfg_tmp);

      if ((cfg_tmp = cfg_read("OUTSTPY")) == NULL) {
         fprintf(stderr, "OUTSTPY is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      outstpy = atol(cfg_tmp);
   }

   if (dynaout != NULL) {
      if ((cfg_tmp = cfg_read("OUTSTPT")) == NULL) {
         fprintf(stderr, "OUTSTPT is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      outstpt = atol(cfg_tmp);
   }

   if ((cfg_tmp = cfg_read("DEVICE")) == NULL) {
      device = -1;
   } else {
      device = atoi(cfg_tmp);
   }

   if ((cfg_tmp = cfg_read("POTMEM")) == NULL) {
      potmem = -1;
   } else {
      potmem = atoi(cfg_tmp);
      if (potmem < 0 || potmem > 2) {
         fprintf(stderr, "POTMEM can be 0, 1 or 2.\n");
         exit(EXIT_FAILURE);
      }
   }

   return;
}

/**
 *    Determine optimal sizes of Nx and Ny and use of memory.
 */
void initsize(long *newNx, long *newNy) {
   long tmpNx, tmpNy;
   cufftHandle plan1d, plan2d;
   size_t workSize1d, workSize2d;
   long arraySize1d, arraySize2d;
   size_t typeSize;

   if (device == -1) {
      cudaCheckError(cudaGetDevice(&device));
   }

   cudaCheckError(cudaSetDevice(device));

   typeSize = sizeof(double);

   arraySize2d = Nx * (Ny + 2) * typeSize;
   tmpNx = Nx; tmpNy = Ny;
   cudaCheckFFTError(cufftCreate(&plan2d));
   cudaCheckFFTError(cufftSetAutoAllocation(plan2d, 0));
   cudaCheckFFTError(cufftMakePlan2d(plan2d, tmpNx, tmpNy, CUFFT_D2Z, &workSize2d));
   cudaCheckFFTError(cufftDestroy(plan2d));

   while (workSize2d > arraySize2d) {
      arraySize1d = tmpNx * typeSize;
      cudaCheckFFTError(cufftCreate(&plan1d));
      cudaCheckFFTError(cufftMakePlan1d(plan1d, tmpNx, CUFFT_D2Z, 1, &workSize1d));
      cudaCheckFFTError(cufftDestroy(plan1d));
      while (workSize1d > arraySize1d) {
         tmpNx++;
         arraySize1d = tmpNx * typeSize;
         cudaCheckFFTError(cufftCreate(&plan1d));
         cudaCheckFFTError(cufftMakePlan1d(plan1d, tmpNx, CUFFT_D2Z, 1, &workSize1d));
         cudaCheckFFTError(cufftDestroy(plan1d));
      }

      arraySize1d = (tmpNy + 2) * typeSize;
      cudaCheckFFTError(cufftCreate(&plan1d));
      cudaCheckFFTError(cufftMakePlan1d(plan1d, tmpNy, CUFFT_D2Z, 1, &workSize1d));
      cudaCheckFFTError(cufftDestroy(plan1d));
      while (workSize1d > arraySize1d) {
         tmpNy++;
         arraySize1d = (tmpNy + 2) * typeSize;
         cudaCheckFFTError(cufftCreate(&plan1d));
         cudaCheckFFTError(cufftMakePlan1d(plan1d, tmpNy, CUFFT_D2Z, 1, &workSize1d));
         cudaCheckFFTError(cufftDestroy(plan1d));
      }

      arraySize2d = tmpNx * (tmpNy + 2) * typeSize;
      cudaCheckFFTError(cufftCreate(&plan2d));
      cudaCheckFFTError(cufftSetAutoAllocation(plan2d, 0));
      cudaCheckFFTError(cufftMakePlan2d(plan2d, tmpNx, tmpNy, CUFFT_D2Z, &workSize2d));
      cudaCheckFFTError(cufftDestroy(plan2d));
   }

   *newNx = tmpNx; *newNy = tmpNy;

}

/**
 *    Initialization of the space mesh and the initial wave function.
 *    psi - array with the wave function values
 */
void initpsi(cuDoubleComplex **psi) {
   long cnti, cntj;
   double cpsi;
   double tmp;
   FILE *file;

   cpsi = sqrt(pi * sqrt(1. / (vgamma * vnu)));

   for (cnti = 0; cnti < Nx; cnti ++) {
      x[cnti] = (cnti - Nx2) * dx;
      x2[cnti] = x[cnti] * x[cnti];
   }

   for (cntj = 0; cntj < Ny; cntj ++) {
      y[cntj] = (cntj - Ny2) * dy;
      y2[cntj] = y[cntj] * y[cntj];
   }

   if (Nstp != 0) {
      for (cnti = 0; cnti < Nx; cnti ++) {
         for (cntj = 0; cntj < Ny; cntj ++) {
            tmp = exp(- 0.5 * (vgamma * x2[cnti] + vnu * y2[cntj]));
            psi[cnti][cntj] = make_cuDoubleComplex(tmp / cpsi, 0.);
         }
      }
   }

   if (Nstp == 0) {
      if((file = fopen("imag2dXY-den.txt", "r")) == NULL) { /* open a text file for reading */
         printf("Run the program using the input file to read. i.g.: imag2dXY-den.txt\n");
         exit(1); /*couldn't open the requested file!*/
      }
      file = fopen("imag2dXY-den.txt", "r");
      for (cnti = 0; cnti < Nx; cnti ++) {
         for (cntj = 0; cntj < Ny; cntj ++) {
            if (fscanf(file,"%lf %lf %lf\n", &x[cnti], &y[cntj], &tmp)) {
               psi[cnti][cntj] = make_cuDoubleComplex(sqrt(tmp), 0);
            }
         }
      }
      fclose(file);
   }

   return;
}

/**
 *    Initialization of the potential.
 */
void initpot(void) {
   long cnti, cntj;
   double vnu2, vgamma2;

   vnu2 = vnu * vnu;
   vgamma2 = vgamma * vgamma;

   for(cnti = 0; cnti < Nx; cnti ++) {
      for(cntj = 0; cntj < Ny; cntj ++) {
         pot[cnti][cntj] = 0.5 * par * (vgamma2 * x2[cnti] + vnu2 * y2[cntj]);
      }
   }

   return;
}

/**
 *    Crank-Nicolson scheme coefficients generation.
 */
void gencoef(void) {
   long cnti;
   cuDoubleComplex minus1;

   Ax0 = make_cuDoubleComplex(1., dt / dx2 / (3. - par));
   Ay0 = make_cuDoubleComplex(1., dt / dy2 / (3. - par));

   Ax0r = cuConj(Ax0);
   Ay0r = cuConj(Ay0);

   Ax = make_cuDoubleComplex(0., - 0.5 * dt / dx2 / (3. - par));
   Ay = make_cuDoubleComplex(0., - 0.5 * dt / dy2 / (3. - par));

   minusAx = make_cuDoubleComplex(0., - Ax.y);
   minusAy = make_cuDoubleComplex(0., - Ay.y);

   minus1 = make_cuDoubleComplex(-1., 0.);

   calphax[Nx - 2] = make_cuDoubleComplex(0., 0.);
   cgammax[Nx - 2] = cuCdiv(minus1, Ax0);
   for (cnti = Nx - 2; cnti > 0; cnti --) {
      calphax[cnti - 1] = cuCmul(Ax, cgammax[cnti]);
      cgammax[cnti - 1] = cuCdiv(minus1, cuCadd(Ax0, cuCmul(Ax, calphax[cnti - 1])));
   }

   calphay[Ny - 2] = make_cuDoubleComplex(0., 0.);
   cgammay[Ny - 2] = cuCdiv(minus1, Ay0);
   for (cnti = Ny - 2; cnti > 0; cnti --) {
      calphay[cnti - 1] = cuCmul(Ay, cgammay[cnti]);
      cgammay[cnti - 1] = cuCdiv(minus1, cuCadd(Ay0, cuCmul(Ay, calphay[cnti - 1])));
   }

   return;
}

/**
 *    Initialization of the dipolar potential.
 *    kx  - array with the space mesh values in the x-direction in the K-space
 *    ky  - array with the space mesh values in the y-direction in the K-space
 *    kx2 - array with the squared space mesh values in the x-direction in the
 *          K-space
 *    ky2 - array with the squared space mesh values in the y-direction in the
 *          K-space
 */
void initpotdd(double *kx, double *ky, double *kx2, double *ky2) {
   long cnti, cntj;
   double dkx, dky;
   double xi, xi2;

   dkx = 2. * pi / (Nx * dx);
   dky = 2. * pi / (Ny * dy);

   for (cnti = 0; cnti < Nx2; cnti ++) kx[cnti] = cnti * dkx;
   for (cnti = 0; cnti < Nx2; cnti ++) kx[cnti + Nx2] = (cnti - Nx2) * dkx;
   for (cntj = 0; cntj < Ny2; cntj ++) ky[cntj] = cntj * dky;
   for (cntj = 0; cntj < Ny2; cntj ++) ky[cntj + Ny2] = (cntj - Ny2) * dky;

   for (cnti = 0; cnti < Nx; cnti ++) kx2[cnti] = kx[cnti] * kx[cnti];
   for (cntj = 0; cntj < Ny; cntj ++) ky2[cntj] = ky[cntj] * ky[cntj];

   for (cnti = 0; cnti < Nx; cnti ++) {
      for (cntj = 0; cntj < Ny; cntj ++) {
         xi2 = (kx2[cnti] + ky2[cntj]) * d_z * d_z / 2.;
         xi = sqrt(xi2);
         if (xi >= XI_LIMIT) {
            potdd[cnti][cntj] = POTDD_ASYMPTOTIC(xi);
         } else {
            potdd[cnti][cntj] = 2. - 3. * sqrt(pi) * xi * exp(xi2) * erfc(xi);
         }
         potdd[cnti][cntj] *= (4. * pi / 3.) / (sqrt(2. * pi) * d_z);
      }
   }

   return;
}

void initdevice() {
   int numSMs;
   size_t freeMem, totalMem;
   int target, matrices;
   int fft_size[2], fft_d[2], fft_z[2];
   size_t workSizeD2Z, workSizeZ2D;

   cudaCheckError(cudaStreamCreate(&exec_stream));
   cudaCheckError(cudaStreamCreate(&data_stream));

   cudaCheckError(cudaMemcpyToSymbol(d_Nx, &Nx, sizeof(Nx)));
   cudaCheckError(cudaMemcpyToSymbol(d_Ny, &Ny, sizeof(Ny)));

   cudaCheckError(cudaMemcpyToSymbol(d_dx, &dx, sizeof(dx)));
   cudaCheckError(cudaMemcpyToSymbol(d_dy, &dy, sizeof(dy)));

   cudaCheckError(cudaMemcpyToSymbol(d_dt, &dt, sizeof(dt)));

   cudaCheckError(cudaMemcpyToSymbol(d_Ax0r, &Ax0r, sizeof(Ax0r)));
   cudaCheckError(cudaMemcpyToSymbol(d_Ax, &Ax, sizeof(Ax)));
   cudaCheckError(cudaMemcpyToSymbol(d_minusAx, &minusAx, sizeof(minusAx)));

   cudaCheckError(cudaMemcpyToSymbol(d_Ay0r, &Ay0r, sizeof(Ay0r)));
   cudaCheckError(cudaMemcpyToSymbol(d_Ay, &Ay, sizeof(Ay)));
   cudaCheckError(cudaMemcpyToSymbol(d_minusAy, &minusAy, sizeof(minusAy)));

   cudaCheckError(cudaMemcpy(d_x2, x2, Nx * sizeof(double), cudaMemcpyHostToDevice));
   cudaCheckError(cudaMemcpy(d_y2, y2, Ny * sizeof(double), cudaMemcpyHostToDevice));

   cudaCheckError(cudaMemcpy(d_calphax, calphax, (Nx - 1) * sizeof(cuDoubleComplex), cudaMemcpyHostToDevice));
   cudaCheckError(cudaMemcpy(d_calphay, calphay, (Ny - 1) * sizeof(cuDoubleComplex), cudaMemcpyHostToDevice));

   cudaCheckError(cudaMemcpy(d_cgammax, cgammax, (Nx - 1) * sizeof(cuDoubleComplex), cudaMemcpyHostToDevice));
   cudaCheckError(cudaMemcpy(d_cgammay, cgammay, (Ny - 1) * sizeof(cuDoubleComplex), cudaMemcpyHostToDevice));

   target = 0;

   if (potmem != -1) target += potmem;

   cudaCheckError(cudaMemGetInfo(&freeMem, &totalMem));

   matrices = (freeMem / ((Nx * Ny) * sizeof(double))) - target;

   if (matrices < 0) {
      fprintf(stderr, "Insufficient memory on CUDA device %d.\n", device);
      exit(EXIT_FAILURE);
   }

   if (potmem == -1) {
      if (matrices >= 2) {
         potmem = 2;
      } else if (matrices >= 1) {
         potmem = 1;
      } else {
         potmem = 0;
      }
   }

   potparam.srcPtr = make_cudaPitchedPtr(pot[0], Ny * sizeof(double), Ny, Nx);
   //potparam.dstPtr = d_pot;
   potparam.extent = make_cudaExtent(Ny * sizeof(double), Nx, 1);
   potparam.kind = cudaMemcpyHostToDevice;

   potddparam.srcPtr = make_cudaPitchedPtr(potdd[0], Ny * sizeof(double), Ny, Nx);
   //potddparam.dstPtr = d_potdd;
   potddparam.extent = make_cudaExtent(Ny * sizeof(double), Nx, 1);
   potddparam.kind = cudaMemcpyHostToDevice;

   fft_size[0] = Nx;
   fft_size[1] = Ny;

   fft_d[0] = fft_z[0] = Nx;
   fft_d[1] = d_cmatrix_h1.pitch / sizeof(cufftDoubleReal);
   fft_z[1] = d_cmatrix_h1.pitch / sizeof(cufftDoubleComplex);

   cudaCheckFFTError(cufftCreate(&planD2Z));
   cudaCheckFFTError(cufftCreate(&planZ2D));

   cudaCheckFFTError(cufftSetAutoAllocation(planD2Z, 0));
   cudaCheckFFTError(cufftSetAutoAllocation(planZ2D, 0));

   cudaCheckFFTError(cufftSetWorkArea(planD2Z, d_cmatrix_h2.ptr));
   cudaCheckFFTError(cufftSetWorkArea(planZ2D, d_cmatrix_h2.ptr));

   switch (potmem) {
   case 0:
      d_pot = map_double_matrix(pot, Nx, Ny);
      d_potdd = map_double_matrix(potdd, Nx, Ny);

      calcpsidd2 = &calcpsidd2_mem;

      break;
   case 1:
      d_dmatrix1 = alloc_double_matrix_device(Nx, Ny);
      d_pot = d_dmatrix1;
      d_potdd = d_dmatrix1;

      potparam.dstPtr = d_pot;
      potddparam.dstPtr = d_potdd;

      calcpsidd2 = &calcpsidd2_cpy;

      cudaCheckFFTError(cufftSetStream(planD2Z, exec_stream));
      cudaCheckFFTError(cufftSetStream(planZ2D, exec_stream));

      break;
   case 2:
      d_dmatrix1 = alloc_double_matrix_device(Nx, Ny);
      d_dmatrix2 = alloc_double_matrix_device(Nx, Ny);
      d_pot = d_dmatrix1;
      d_potdd = d_dmatrix2;

      potparam.dstPtr = d_pot;
      potddparam.dstPtr = d_potdd;

      cudaCheckError(cudaMemcpy3D(&potparam));
      cudaCheckError(cudaMemcpy3D(&potddparam));

      calcpsidd2 = &calcpsidd2_mem;

      break;
   default:
      fprintf(stderr, "Invalid POTMEM value %d\n", potmem);
      exit(EXIT_FAILURE);
   }

   cudaCheckFFTError(cufftMakePlanMany(planD2Z, 2, fft_size, fft_d, 1, 1, fft_z, 1, 1, CUFFT_D2Z, 1, &workSizeD2Z));
   cudaCheckFFTError(cufftMakePlanMany(planZ2D, 2, fft_size, fft_z, 1, 1, fft_d, 1, 1, CUFFT_Z2D, 1, &workSizeZ2D));

   if (workSizeD2Z > (Nx / 2) * d_cmatrix.pitch * d_cmatrix.ysize || workSizeZ2D > (Nx / 2) * d_cmatrix.pitch * d_cmatrix.ysize) {
      fprintf(stderr, "Required FFT work size is too large, try changing the number of discretization points. \n");
      exit(EXIT_FAILURE);
   }

   cudaDeviceGetAttribute(&numSMs, cudaDevAttrMultiProcessorCount, device);

   dimBlock2d.x = dimBlock2d.y = CUDA_BLOCK_SIZE_2D;
   dimGrid2d.x = dimGrid2d.y = numSMs;

   dimBlock1d.x = CUDA_BLOCK_SIZE;
   dimGrid1d.x = numSMs;
}

/**
 *    Calculation of psi^2.
 *    psi  - array with the wave function values
 *    psi2 - array with the squared wave function values
 */
void calcpsi2(cudaPitchedPtr psi, cudaPitchedPtr psi2) {

   calcpsi2_kernel<<<dimGrid2d, dimBlock2d>>>(psi, psi2);

   return;
}

__global__ void calcpsi2_kernel(cudaPitchedPtr psi, cudaPitchedPtr psi2) {
   long cnti, cntj;
   cuDoubleComplex *psirow;
   double *psi2row;
   double tmp;

   for (cnti = TID_Y; cnti < d_Nx; cnti += GRID_STRIDE_Y) {
      psirow = get_complex_matrix_row(psi, cnti);
      psi2row = get_double_matrix_row(psi2, cnti);

      for (cntj = TID_X; cntj < d_Ny; cntj += GRID_STRIDE_X) {
         tmp = cuCabs(psirow[cntj]);
         psi2row[cntj] = tmp * tmp;
      }
   }
}

/**
 *    Calculation of the wave function norm and normalization.
 *    norm  - wave function norm
 *    psi   - array with the wave function values
 *    tmpxy - temporary array
 *    tmpx  - temporary array
 */
void calcnorm(double *norm, cudaPitchedPtr psi, cudaPitchedPtr tmpxy, double *tmpx) {

   calcpsi2(psi, tmpxy);

   simpint2d_kernel<<<dimGrid1d, dimBlock1d>>>(dy, tmpxy, tmpx, Nx, Ny);

   *norm = sqrt(simpint_gpu(dx, tmpx, Nx));

   return;
}

/**
 *    Calculation of the chemical potential and energy.
 *    mu     - chemical potential
 *    en     - energy
 *    psi    - array with the wave function values
 *    psidd2 - array with the squared wave function values
 *    tmpmu  - temporary array
 *    tmpen  - temporary array
 *    tmpx   - temporary array
 */
void calcmuen(double *mu, double *en, cudaPitchedPtr psi, cudaPitchedPtr psidd2, cudaPitchedPtr tmpmu, cudaPitchedPtr tmpen, double *tmpx) {

   calcpsidd2(psi, psidd2);

   calcmuen_kernel1<<<dimGrid2d, dimBlock2d>>>(psi, psidd2, d_pot, tmpmu, tmpen, g, gd);

   calcmuen_kernel2x<<<dimGrid2d, dimBlock2d>>>(psi, tmpmu, tmpen, par);
   calcmuen_kernel2y<<<dimGrid2d, dimBlock2d>>>(psi, tmpmu, tmpen, par);

   simpint2d_kernel<<<dimGrid1d, dimBlock1d>>>(dy, tmpmu, tmpx, Nx, Ny);
   *mu = simpint_gpu(dx, tmpx, Nx);

   simpint2d_kernel<<<dimGrid1d, dimBlock1d>>>(dy, tmpen, tmpx, Nx, Ny);
   *en = simpint_gpu(dx, tmpx, Nx);

   return;
}

__global__ void calcmuen_kernel1(cudaPitchedPtr psi, cudaPitchedPtr psidd2, cudaPitchedPtr pot, cudaPitchedPtr tmpmu, cudaPitchedPtr tmpen, double g, double gd) {
   long cnti, cntj;
   cuDoubleComplex *psirow;
   double *psidd2row, *tmpmurow, *tmpenrow, *potrow;
   double psi2, psi2lin, psidd2lin;
   double tmppot;

   for (cnti = TID_Y; cnti < d_Nx; cnti += GRID_STRIDE_Y) {
      psirow = get_complex_matrix_row(psi, cnti);
      psidd2row = get_double_matrix_row(psidd2, cnti);
      potrow = get_double_matrix_row(pot, cnti);
      tmpmurow = get_double_matrix_row(tmpmu, cnti);
      tmpenrow = get_double_matrix_row(tmpen, cnti);

      for (cntj = TID_X; cntj < d_Ny; cntj += GRID_STRIDE_X) {
         psi2 = cuCabs(psirow[cntj]);
         psi2 *= psi2;
         psi2lin = psi2 * g;
         psidd2lin = (psidd2row[cntj] / (d_Nx * d_Ny)) * gd;
         tmppot = potrow[cntj];
         tmpmurow[cntj] = (tmppot + psi2lin + psidd2lin) * psi2;
         tmpenrow[cntj] = (tmppot + 0.5 * psi2lin + 0.5 * psidd2lin) * psi2;
      }
   }
}

__global__ void calcmuen_kernel2x(cudaPitchedPtr psi, cudaPitchedPtr tmpmu, cudaPitchedPtr tmpen, double par) {
   long cnti, cntj;
   cuDoubleComplex *psirow1, *psirow2, *psirow3, *psirow4;
   double *tmpmurow, *tmpenrow;
   double dpsix;

   for (cntj = TID_Y; cntj < d_Ny; cntj += GRID_STRIDE_Y) {
      for (cnti = TID_X; cnti < d_Nx; cnti += GRID_STRIDE_X) {
         tmpmurow = get_double_matrix_row(tmpmu, cnti);
         tmpenrow = get_double_matrix_row(tmpen, cnti);

         if (cnti == 0) {
            dpsix = 0.;
         }

         if (cnti == 1) {
            psirow1 = get_complex_matrix_row(psi, 2);
            psirow2 = get_complex_matrix_row(psi, 0);

            dpsix = (cuCabs(psirow1[cntj]) - cuCabs(psirow2[cntj])) / (2. * d_dx);
         }

         if (cnti > 1 && cnti < d_Nx - 2) {
            psirow1 = get_complex_matrix_row(psi, cnti - 2);
            psirow2 = get_complex_matrix_row(psi, cnti - 1);
            psirow3 = get_complex_matrix_row(psi, cnti + 1);
            psirow4 = get_complex_matrix_row(psi, cnti + 2);

            dpsix = (cuCabs(psirow1[cntj]) - 8. * cuCabs(psirow2[cntj]) + 8. * cuCabs(psirow3[cntj]) - cuCabs(psirow4[cntj])) / (12. * d_dx);
         }

         if (cnti == d_Nx - 2) {
            psirow1 = get_complex_matrix_row(psi, d_Nx - 1);
            psirow2 = get_complex_matrix_row(psi, d_Nx - 3);

            dpsix = (cuCabs(psirow1[cntj]) - cuCabs(psirow2[cntj])) / (2. * d_dx);
         }

         if (cnti == d_Nx - 1) {
            dpsix = 0.;
         }

         tmpmurow[cntj] += dpsix * dpsix / (3. - par);
         tmpenrow[cntj] += dpsix * dpsix / (3. - par);
      }
   }
}

__global__ void calcmuen_kernel2y(cudaPitchedPtr psi, cudaPitchedPtr tmpmu, cudaPitchedPtr tmpen, double par) {
   long cnti, cntj;
   cuDoubleComplex *psirow;
   double *tmpmurow, *tmpenrow;
   double dpsiy;

   for (cnti = TID_Y; cnti < d_Nx; cnti += GRID_STRIDE_Y) {
      psirow = get_complex_matrix_row(psi, cnti);
      tmpmurow = get_double_matrix_row(tmpmu, cnti);
      tmpenrow = get_double_matrix_row(tmpen, cnti);

      for (cntj = TID_X; cntj < d_Ny; cntj += GRID_STRIDE_X) {
         if (cntj == 0) {
            dpsiy = 0.;
         }

         if (cntj == 1) {
            dpsiy = (cuCabs(psirow[2]) - cuCabs(psirow[0])) / (2. * d_dy);
         }

         if (cntj > 1 && cntj < d_Ny - 2) {
            dpsiy = (cuCabs(psirow[cntj - 2]) - 8. * cuCabs(psirow[cntj - 1]) + 8. * cuCabs(psirow[cntj + 1]) - cuCabs(psirow[cntj + 2])) / (12. * d_dy);
         }

         if (cntj == d_Ny - 2) {
            dpsiy = (cuCabs(psirow[d_Ny - 1]) - cuCabs(psirow[d_Ny - 3])) / (2. * d_dy);
         }

         if (cntj == d_Ny - 1) {
            dpsiy = 0.;
         }

         tmpenrow[cntj] += dpsiy * dpsiy / (3. - par);
         tmpmurow[cntj] += dpsiy * dpsiy / (3. - par);
      }
   }
}

/**
 *    Calculation of squared wave function values for dipole-dipole
 *    interaction.
 *    psi    - array with the wave function values
 *    psidd2 - array with the squared wave function values (scaled by Nx * Ny)
 */
void calcpsidd2_mem(cudaPitchedPtr psi, cudaPitchedPtr psidd2) {

   calcpsi2(psi, psidd2);

   cudaCheckFFTError(cufftExecD2Z(planD2Z, (cufftDoubleReal *) psidd2.ptr, (cufftDoubleComplex *) psidd2.ptr));

   calcpsidd2_kernel1<<<dimGrid2d, dimBlock2d>>>(psidd2, d_potdd);

   cudaCheckFFTError(cufftExecZ2D(planZ2D, (cufftDoubleComplex *) psidd2.ptr, (cufftDoubleReal *) psidd2.ptr));

   calcpsidd2_kernel2<<<dimGrid1d, dimBlock1d>>>(psidd2);

   return;
}

void calcpsidd2_cpy(cudaPitchedPtr psi, cudaPitchedPtr psidd2) {

   cudaCheckError(cudaMemcpy3DAsync(&potddparam, data_stream));

   calcpsi2(psi, psidd2);

   cudaCheckFFTError(cufftExecD2Z(planD2Z, (cufftDoubleReal *) psidd2.ptr, (cufftDoubleComplex *) psidd2.ptr));

   cudaCheckError(cudaStreamSynchronize(data_stream));

   calcpsidd2_kernel1<<<dimGrid2d, dimBlock2d, 0, exec_stream>>>(psidd2, d_potdd);

   cudaCheckError(cudaStreamSynchronize(exec_stream));
   cudaCheckError(cudaMemcpy3DAsync(&potparam, data_stream));

   cudaCheckFFTError(cufftExecZ2D(planZ2D, (cufftDoubleComplex *) psidd2.ptr, (cufftDoubleReal *) psidd2.ptr));

   calcpsidd2_kernel2<<<dimGrid1d, dimBlock1d, 0, exec_stream>>>(psidd2);

   return;
}

__global__ void calcpsidd2_kernel1(cudaPitchedPtr psidd2, cudaPitchedPtr potdd) {
   long cnti, cntj;
   double *potddrow;
   cuDoubleComplex *psidd2row;
   double tmp;

   for (cnti = TID_Y; cnti < d_Nx; cnti += GRID_STRIDE_Y) {
      psidd2row = get_complex_matrix_row(psidd2, cnti);
      potddrow = get_double_matrix_row(potdd, cnti);

      for (cntj = TID_X; cntj < d_Ny / 2 + 1; cntj += GRID_STRIDE_X) {
         tmp = potddrow[cntj];
         psidd2row[cntj].x *= tmp;
         psidd2row[cntj].y *= tmp;
      }
   }
}

__global__ void calcpsidd2_kernel2(cudaPitchedPtr psidd2) {
   long cnti, cntj;
   double *psidd2row, *psidd2firstrow, *psidd2lastrow;

   psidd2firstrow = get_double_matrix_row(psidd2, 0);
   psidd2lastrow = get_double_matrix_row(psidd2, d_Nx - 1);

   for (cntj = TID_X; cntj < d_Ny; cntj += GRID_STRIDE_X) {
      psidd2lastrow[cntj] = psidd2firstrow[cntj];
   }

   for (cnti = TID_X; cnti < d_Nx; cnti += GRID_STRIDE_X) {
      psidd2row = get_double_matrix_row(psidd2, cnti);
      psidd2row[d_Ny - 1] = psidd2row[0];
   }
}

/**
 *    Calculation of the root mean square radius.
 *    rms   - root mean square radius
 *    psi   - array with the wave function values
 *    tmpxy - temporary array
 *    tmpyx - temporary array
 *    tmpx  - temporary array
 *    tmpy  - temporary array
 */
void calcrms(double *rms, cudaPitchedPtr psi, cudaPitchedPtr tmpxy, cudaPitchedPtr tmpyx, double *tmpx, double *tmpy) {

   calcrms_kernel1x<<<dimGrid2d, dimBlock2d>>>(psi, tmpyx, d_x2);
   simpint2d_kernel<<<dimGrid1d, dimBlock1d>>>(dx, tmpyx, tmpy, Ny, Nx);
   rms[1] = sqrt(simpint_gpu(dy, tmpy, Ny));

   calcrms_kernel1y<<<dimGrid2d, dimBlock2d>>>(psi, tmpxy, d_y2);
   simpint2d_kernel<<<dimGrid1d, dimBlock1d>>>(dy, tmpxy, tmpx, Nx, Ny);
   rms[2] = sqrt(simpint_gpu(dx, tmpx, Nx));

   rms[0] = sqrt(rms[1] * rms[1] + rms[2] * rms[2]);

   return;
}

__global__ void calcrms_kernel1x(cudaPitchedPtr psi, cudaPitchedPtr tmpyx, double *x2) {
   long cnti, cntj;
   cuDoubleComplex *psirow;
   double *tmpyxrow;
   double psi2;

   for (cntj = TID_Y; cntj < d_Ny; cntj += GRID_STRIDE_Y) {
      tmpyxrow = get_double_matrix_row(tmpyx, cntj);

      for (cnti = TID_X; cnti < d_Nx; cnti += GRID_STRIDE_X) {
         psirow = get_complex_matrix_row(psi, cnti);

         psi2 = cuCabs(psirow[cntj]);
         psi2 *= psi2;
         tmpyxrow[cnti] = x2[cnti] * psi2;
      }
   }
}

__global__ void calcrms_kernel1y(cudaPitchedPtr psi, cudaPitchedPtr tmpxy, double *y2) {
   long cnti, cntj;
   cuDoubleComplex *psirow;
   double *tmpxyrow;
   double psi2;

   for (cnti = TID_Y; cnti < d_Nx; cnti += GRID_STRIDE_Y) {
      psirow = get_complex_matrix_row(psi, cnti);
      tmpxyrow = get_double_matrix_row(tmpxy, cnti);

      for (cntj = TID_X; cntj < d_Ny; cntj += GRID_STRIDE_X) {
         psi2 = cuCabs(psirow[cntj]);
         psi2 *= psi2;
         tmpxyrow[cntj] = y2[cntj] * psi2;
      }
   }
}

/**
 *    Time propagation with respect to H1 (part of the Hamiltonian without
 *    spatial derivatives).
 *    psi    - array with the wave function values
 *    psidd2 - array with the squared wave function values
 */
void calcnu(cudaPitchedPtr psi, cudaPitchedPtr psidd2) {

   calcpsidd2(psi, psidd2);

   calcnu_kernel<<<dimGrid2d, dimBlock2d>>>(psi, psidd2, d_pot, g, gd);

   return;
}

__global__ void calcnu_kernel(cudaPitchedPtr psi, cudaPitchedPtr psidd2, cudaPitchedPtr pot, double g, double gd) {
   long cnti, cntj;
   cuDoubleComplex psitmp;
   double psi2lin, psidd2lin, pottmp;
   cuDoubleComplex *psirow;
   double *psidd2row, *potrow;

   for (cnti = TID_Y; cnti < d_Nx; cnti += GRID_STRIDE_Y) {
      psirow = get_complex_matrix_row(psi, cnti);
      psidd2row = get_double_matrix_row(psidd2, cnti);
      potrow = get_double_matrix_row(pot, cnti);

      for (cntj = TID_X; cntj < d_Ny; cntj += GRID_STRIDE_X) {
         psitmp = psirow[cntj];
         psidd2lin = psidd2row[cntj];
         pottmp = potrow[cntj];

         psi2lin = cuCabs(psitmp) * cuCabs(psitmp) * g;
         psidd2lin = (psidd2lin / (d_Nx * d_Ny)) * gd;
         pottmp = d_dt * (pottmp + psi2lin + psidd2lin);

         psirow[cntj] = cuCmul(psitmp, cuCexp(-pottmp));
      }
   }
}

/**
 *    Time propagation with respect to H2 (x-part of the Laplacian).
 *    psi   - array with the wave function values
 *    cbeta - Crank-Nicolson scheme coefficients
 */
void calclux(cudaPitchedPtr psi, cudaPitchedPtr cbeta) {

   calclux_kernel<<<dimGrid1d, dimBlock1d>>>(psi, cbeta, d_calphax, d_cgammax);

   return;
}

__global__ void calclux_kernel(cudaPitchedPtr psi, cudaPitchedPtr cbeta, cuDoubleComplex *calphax, cuDoubleComplex *cgammax) {
   long cnti, cntj;
   cuDoubleComplex c;
   cuDoubleComplex *psirowprev, *psirowcurr, *psirownext, *cbetarowprev, *cbetarowcurr;

   for (cntj = TID_X; cntj < d_Ny; cntj += GRID_STRIDE_X) {
      cbetarowcurr = get_complex_matrix_row(cbeta, d_Nx - 2);
      psirowcurr = get_complex_matrix_row(psi, d_Nx - 1);

      cbetarowcurr[cntj] = psirowcurr[cntj];

      for (cnti = d_Nx - 2; cnti > 0; cnti --) {
         cbetarowprev = get_complex_matrix_row(cbeta, cnti - 1);
         cbetarowcurr = get_complex_matrix_row(cbeta, cnti);

         psirowprev = get_complex_matrix_row(psi, cnti - 1);
         psirowcurr = get_complex_matrix_row(psi, cnti);
         psirownext = get_complex_matrix_row(psi, cnti + 1);

         c = cuCsub(cuCadd(cuCmul(d_minusAx, psirownext[cntj]), cuCmul(d_Ax0r, psirowcurr[cntj])), cuCmul(d_Ax, psirowprev[cntj]));
         cbetarowprev[cntj] = cuCmul(cgammax[cnti], cuCsub(cuCmul(d_Ax, cbetarowcurr[cntj]), c));
      }

      psirowcurr = get_complex_matrix_row(psi, 0);

      psirowcurr[cntj] = make_cuDoubleComplex(0., 0.);

      for (cnti = 0; cnti < d_Nx - 2; cnti ++) {
         cbetarowcurr = get_complex_matrix_row(cbeta, cnti);

         psirowcurr = get_complex_matrix_row(psi, cnti);
         psirownext = get_complex_matrix_row(psi, cnti + 1);

         psirownext[cntj] = cuCadd(cuCmul(calphax[cnti], psirowcurr[cntj]), cbetarowcurr[cntj]);
      }

      psirowcurr = get_complex_matrix_row(psi, d_Nx - 1);
      psirowcurr[cntj] = make_cuDoubleComplex(0., 0.);
   }
}

/**
 *    Time propagation with respect to H3 (y-part of the Laplacian).
 *    psi   - array with the wave function values
 *    cbeta - Crank-Nicolson scheme coefficients
 */
void calcluy(cudaPitchedPtr psi, cudaPitchedPtr cbeta) {

   calcluy_kernel<<<dimGrid1d, dimBlock1d>>>(psi, cbeta, d_calphay, d_cgammay);

   return;
}

__global__ void calcluy_kernel(cudaPitchedPtr psi, cudaPitchedPtr cbeta, cuDoubleComplex *calphay, cuDoubleComplex *cgammay) {
   long cnti, cntj;
   cuDoubleComplex c;
   cuDoubleComplex *psirow, *cbetarow;

   for (cnti = TID_X; cnti < d_Nx; cnti += GRID_STRIDE_X) {
      cbetarow = get_complex_matrix_row(cbeta, cnti);
      psirow = get_complex_matrix_row(psi, cnti);

      cbetarow[d_Ny - 2] = psirow[d_Ny - 1];

      for(cntj = d_Ny - 2; cntj > 0; cntj --) {
         c = cuCsub(cuCadd(cuCmul(d_minusAy, psirow[cntj + 1]), cuCmul(d_Ay0r, psirow[cntj])), cuCmul(d_Ay, psirow[cntj - 1]));
         cbetarow[cntj - 1] = cuCmul(cgammay[cntj], cuCsub(cuCmul(d_Ay, cbetarow[cntj]), c));
      }

      psirow[0] = make_cuDoubleComplex(0., 0.);

      for(cntj = 0; cntj < d_Ny - 2; cntj ++) {
         psirow[cntj + 1] = cuCadd(cuCmul(calphay[cntj], psirow[cntj]), cbetarow[cntj]);
      }

      psirow[d_Ny - 1] = make_cuDoubleComplex(0., 0.);
   }
}

void outpsi2xy(cuDoubleComplex **psi, FILE *file) {
   long cnti, cntj;

   for(cnti = 0; cnti < Nx; cnti += outstpx) {
      for(cntj = 0; cntj < Ny; cntj += outstpy) {
         fprintf(file, "%8le %8le %8le\n", x[cnti], y[cntj], cuCabs(psi[cnti][cntj]) * cuCabs(psi[cnti][cntj]));
      }
      fprintf(file, "\n");
      fflush(file);
   }

   return;
}

void outdenx(cuDoubleComplex **psi, double *tmp, FILE *file) {
   long cnti, cntj;

   for(cnti = 0; cnti < Nx; cnti += outstpx) {
      for(cntj = 0; cntj < Ny; cntj ++) {
         tmp[cntj] = cuCabs(psi[cnti][cntj]) * cuCabs(psi[cnti][cntj]);
      }
      fprintf(file, "%8le %8le\n", x[cnti], simpint(dy, tmp, Ny));
      fflush(file);
   }
}

void outdeny(cuDoubleComplex **psi, double *tmp, FILE *file) {
   long cnti, cntj;

   for(cntj = 0; cntj < Ny; cntj += outstpy) {
      for(cnti = 0; cnti < Nx; cnti ++) {
         tmp[cnti] = cuCabs(psi[cnti][cntj]) * cuCabs(psi[cnti][cntj]);
      }
      fprintf(file, "%8le %8le\n", y[cntj], simpint(dx, tmp, Nx));
      fflush(file);
   }
}


==> DBEC-GP-CUDA_v3_0/src/real2dXZ-cuda/real2dXZ-cuda.cu <==
/**
 * DBEC-GP-CUDA programs are developed by:
 *
 * Vladimir Loncar, Antun Balaz, Aleksandar Bogojevic
 * (Scientific Computing Laboratory, Institute of Physics Belgrade, Serbia)
 *
 * Srdjan Skrbic
 * (Department of Mathematics and Informatics, Faculty of Sciences, University of Novi Sad, Serbia)
 *
 * Paulsamy Muruganandam
 * (Bharathidasan University, Tamil Nadu, India)
 *
 * Sadhan K. Adhikari
 * (UNESP - Sao Paulo State University, Brazil)
 *
 *
 * Public use and modification of this code are allowed provided that the
 * following papers are cited:
 * [1] V. Loncar et al., Comput. Phys. Commun. 200 (2016) 406.
 * [2] R. Kishor Kumar et al., Comput. Phys. Commun. 195 (2015) 117.
 *
 * The authors would be grateful for all information and/or comments
 * regarding the use of the code.
 */

extern "C" {
#include "real2dXZ-cuda.cuh"
}

int main(int argc, char **argv) {
   FILE *out;
   FILE *file;
   FILE *filerms;
   FILE *dyna;
   char filename[MAX_FILENAME_SIZE];
   long cnti;
   long newNx, newNz;
   double norm, mu, en;
   double *rms;
   cuDoubleComplex **psi;
   double *tmpxi, *tmpzi, *tmpxj, *tmpzj;
   const char *sizeAdjusted;
   cuDoubleComplex psiNx2Nz2;

   cudaCheckError(cudaDeviceReset());

   cudaPitchedPtr d_psi;
   cudaPitchedPtr d_psidd2;
   double *d_tmpx, *d_tmpz;
   cudaPitchedPtr d_tmpmu, d_tmpen;
   cudaPitchedPtr d_tmpxz, d_tmpyz;
   cudaPitchedPtr d_cbeta;
   cudaMemcpy3DParms psiparam = { 0 }, psiNx2Nz2param = { 0 };

   double nstptime, npastime, nruntime, totaltime;
   cudaEvent_t start, stop, total;

   cudaCheckError(cudaEventCreate(&start));
   cudaCheckError(cudaEventCreate(&stop));
   cudaCheckError(cudaEventCreate(&total));
   start_cuda_timer(total);

   pi = 3.14159265358979;

   file = NULL;

   if ((argc != 3) || (strcmp(*(argv + 1), "-i") != 0)) {
      fprintf(stderr, "Usage: %s -i <input parameter file> \n", *argv);
      exit(EXIT_FAILURE);
   }

   if (! cfg_init(argv[2])) {
      fprintf(stderr, "Wrong input parameter file.\n");
      exit(EXIT_FAILURE);
   }

   readpar();
   initsize(&newNx, &newNz);

   if (Nx != newNx || Nz != newNz) {
      Nx = newNx; Nz = newNz;
      sizeAdjusted = "(adjusted)";
   } else {
      sizeAdjusted = "";
   }

   rms = alloc_double_vector(RMS_ARRAY_SIZE);

   x = alloc_double_vector(Nx);
   z = alloc_double_vector(Nz);

   x2 = alloc_double_vector(Nx);
   z2 = alloc_double_vector(Nz);

   pot = alloc_double_matrix(Nx, Nz);
   potdd = alloc_double_matrix(Nx, Nz);
   psi = alloc_complex_matrix(Nx, Nz);

   calphax = alloc_complex_vector(Nx - 1);
   calphaz = alloc_complex_vector(Nz - 1);
   cgammax = alloc_complex_vector(Nx - 1);
   cgammaz = alloc_complex_vector(Nz - 1);

   tmpxi = alloc_double_vector(Nx);
   tmpzi = alloc_double_vector(Nz);
   tmpxj = alloc_double_vector(Nx);
   tmpzj = alloc_double_vector(Nz);

   pin_complex_matrix(psi, Nx, Nz);
   pin_double_matrix(pot, Nx, Nz);
   pin_double_matrix(potdd, Nx, Nz);


   d_x2 = alloc_double_vector_device(Nx);
   d_z2 = alloc_double_vector_device(Nz);

   d_cmatrix = alloc_complex_matrix_device(Nx, Nz + 2);
   d_cmatrix_h1 = make_cudaPitchedPtr((char *)d_cmatrix.ptr, d_cmatrix.pitch / 2, d_cmatrix.xsize, d_cmatrix.ysize);
   d_cmatrix_h2 = make_cudaPitchedPtr(((char *)d_cmatrix.ptr) + (Nx / 2) * d_cmatrix.pitch, d_cmatrix.pitch / 2, d_cmatrix.xsize, d_cmatrix.ysize);

   d_psi = alloc_complex_matrix_device(Nx, Nz);
   d_psidd2 = d_cmatrix_h1;

   d_calphax = alloc_complex_vector_device(Nx - 1);
   d_calphaz = alloc_complex_vector_device(Nz - 1);
   d_cbeta = d_cmatrix;
   d_cgammax = alloc_complex_vector_device(Nx - 1);
   d_cgammaz = alloc_complex_vector_device(Nz - 1);

   d_tmpx = alloc_double_vector_device(Nx);
   d_tmpz = alloc_double_vector_device(Nz);

   d_tmpmu = d_cmatrix_h1;
   d_tmpen = d_cmatrix_h2;
   d_tmpxz = d_cmatrix_h1;
   d_tmpyz = make_cudaPitchedPtr(d_tmpxz.ptr, sizeof(double) * Nx, Nz, 1);

   simpint_init(MAX(Nx, Nz));


   if (output != NULL) {
      sprintf(filename, "%s.txt", output);
      out = fopen(filename, "w");
   } else out = stdout;

   if (rmsout != NULL) {
      sprintf(filename, "%s.txt", rmsout);
      filerms = fopen(filename, "w");
   } else filerms = NULL;

   if (opt == 2) par = 2.;
   else par = 1.;

   g_2d = g0 / (sqrt(2. * pi)  * d_y);
   gd_2d = gd0 / (sqrt(2. * pi) * d_y);

   Nx2 = Nx / 2; Nz2 = Nz / 2;
   dx2 = dx * dx; dz2 = dz * dz;

   fprintf(out, " Real time propagation 2dXZ,   OPTION = %d\n\n", opt);
   fprintf(out, "  Number of Atoms N = %li, Unit of length AH0 = %.8f m\n", Na, aho);
   fprintf(out, "  Scattering length a = %.2f*a0, Dipolar ADD = %.2f*a0\n", as, add);
   fprintf(out, "  Nonlinearity G_3D = %.4f, Strength of DDI GD_3D = %.5f\n", g0, gd0);
   fprintf(out, "  Nonlinearity G_2D = %.4f, Strength of DDI GD_2D = %.5f\n", g_2d, gd_2d);
   fprintf(out, "  Parameters of trap: GAMMA = %.2f, LAMBDA = %.2f\n", vgamma, vlambda);
   fprintf(out, "  Axial Gaussian Width = %.2f\n\n", d_y);
   fprintf(out, " # Space Stp: NX = %li, NZ = %li %s\n", Nx, Nz, sizeAdjusted);
   fprintf(out, "  Space Step: DX = %.6f, DZ = %.6f\n", dx, dz);
   fprintf(out, " # Time Stp : NSTP = %li, NPAS = %li, NRUN = %li\n", Nstp, Npas, Nrun);
   fprintf(out, "   Time Step:   DT = %.6f\n\n",  dt);
   fprintf(out, " * Change for dynamics: GPAR = %.3f, GDPAR = %.3f *\n\n", gpar, gdpar);
   fprintf(out, "                  --------------------------------------------------------\n");
   fprintf(out, "                    Norm      Chem        Ener/N     <rho>     |Psi(0,0)|^2\n");
   fprintf(out, "                  --------------------------------------------------------\n");
   fflush(out);

   if (Nstp == 0) {
      g = par * g_2d;
      gd = par * gd_2d;
   } else {
      g = 0.;
      gd = 0.;
   }

   initpsi(psi);
   initpot();
   gencoef();
   initpotdd(tmpxi, tmpzi, tmpxj, tmpzj);
   initdevice();


   psiparam.srcPtr = make_cudaPitchedPtr(psi[0], Nz * sizeof(cuDoubleComplex), Nz, Nx);
   psiparam.dstPtr = d_psi;
   psiparam.extent = make_cudaExtent(Nz * sizeof(cuDoubleComplex), Nx, 1);
   psiparam.kind = cudaMemcpyHostToDevice;

   psiNx2Nz2param.srcPtr = make_cudaPitchedPtr((cuDoubleComplex *)(((char *)d_psi.ptr) + Nx2 * d_psi.pitch) + Nz2, sizeof(cuDoubleComplex), 1, 1);
   psiNx2Nz2param.dstPtr = make_cudaPitchedPtr(&psiNx2Nz2, sizeof(cuDoubleComplex), 1, 1);
   psiNx2Nz2param.extent = make_cudaExtent(sizeof(cuDoubleComplex), 1, 1);
   psiNx2Nz2param.kind = cudaMemcpyDeviceToHost;

   cudaCheckError(cudaMemcpy3D(&psiparam));

   psiparam.srcPtr = d_psi;
   psiparam.dstPtr = make_cudaPitchedPtr(psi[0], Nz * sizeof(cuDoubleComplex), Nz, Nx);
   psiparam.extent = make_cudaExtent(Nz * sizeof(cuDoubleComplex), Nx, 1);
   psiparam.kind = cudaMemcpyDeviceToHost;


   calcnorm(&norm, d_psi, d_tmpxz, d_tmpx);
   calcmuen(&mu, &en, d_psi, d_psidd2, d_tmpmu, d_tmpen, d_tmpx);
   calcrms(rms, d_psi, d_tmpxz, d_tmpyz, d_tmpx, d_tmpz);

   cudaCheckError(cudaMemcpy3D(&psiNx2Nz2param));
   fprintf(out, "Initial : %15.4f %11.5F %11.5F %10.5f %10.5f\n", norm, mu / par, en / par, *rms, cuCabs(psiNx2Nz2) * cuCabs(psiNx2Nz2));
   fflush(out);

   if (initout != NULL) {
      cudaCheckError(cudaMemcpy3D(&psiparam));

      sprintf(filename, "%s.txt", initout);
      file = fopen(filename, "w");
      outpsi2xz(psi, file);
      fclose(file);

      sprintf(filename, "%s1d_x.txt", initout);
      file = fopen(filename, "w");
      outdenx(psi, tmpzi, file);
      fclose(file);

      sprintf(filename, "%s1d_z.txt", initout);
      file = fopen(filename, "w");
      outdenz(psi, tmpxi, file);
      fclose(file);
   }
   if (rmsout != NULL) {
      fprintf(filerms, " Real time propagation 2dXZ,   OPTION = %d\n\n", opt);
      fprintf(filerms, "                  --------------------------------------------------------\n");
      fprintf(filerms, "Values of rms size:        <z>             <x>             <rho>\n");
      fprintf(filerms, "                  --------------------------------------------------------\n");
      fprintf(filerms, "           Initial:%14.5F   %13.5F   %13.5F\n", rms[2], rms[1], rms[0]);
      fflush(filerms);
   }

   if (Nstp != 0) {
      double g_stp = par * g_2d / (double) Nstp;
      double gd_stp = par * gd_2d / (double) Nstp;
      g = 0.;
      gd = 0.;
      start_cuda_timer(start);
      for (cnti = 0; cnti < Nstp; cnti ++) {
         g += g_stp;
         gd += gd_stp;
         calcnu(d_psi, d_psidd2);
         calclux(d_psi, d_cbeta);
         calcluz(d_psi, d_cbeta);
      }
      calcnorm(&norm, d_psi, d_tmpxz, d_tmpx);
      calcmuen(&mu, &en, d_psi, d_psidd2, d_tmpmu, d_tmpen, d_tmpx);
      calcrms(rms, d_psi, d_tmpxz, d_tmpyz, d_tmpx, d_tmpz);
      nstptime = stop_cuda_timer(start, stop);

      cudaCheckError(cudaMemcpy3D(&psiNx2Nz2param));
      fprintf(out, "After NSTP iter.:%8.4f %11.5F %11.5F %10.5f %10.5f\n", norm, mu / par, en / par, *rms, cuCabs(psiNx2Nz2) * cuCabs(psiNx2Nz2));
      fflush(out);
      if (Nstpout != NULL) {
         cudaCheckError(cudaMemcpy3D(&psiparam));

         sprintf(filename, "%s.txt", Nstpout);
         file = fopen(filename, "w");
         outpsi2xz(psi, file);
         fclose(file);

         sprintf(filename, "%s1d_x.txt", Nstpout);
         file = fopen(filename, "w");
         outdenx(psi, tmpzi, file);
         fclose(file);

         sprintf(filename, "%s1d_z.txt", Nstpout);
         file = fopen(filename, "w");
         outdenz(psi, tmpxi, file);
         fclose(file);
      }
      if (rmsout != NULL) {
         fprintf(filerms, "  After NSTP iter.:%14.5F   %13.5F   %13.5F\n", rms[2], rms[1], rms[0]);
         fflush(filerms);
      }
      //    -> DENSITY ..

   } else {
      g = par * g_2d;
      gd = par * gd_2d;
   }

   if (dynaout != NULL) {
      sprintf(filename, "%s.txt", dynaout);
      dyna = fopen(filename, "w");
   } else dyna = NULL;

   start_cuda_timer(start);
   for (cnti = 0; cnti < Npas; cnti ++) {
      calcnu(d_psi, d_psidd2);
      calclux(d_psi, d_cbeta);
      calcluz(d_psi, d_cbeta);

      if ((dynaout != NULL) && (cnti % outstpt == 0)) {
         calcrms(rms, d_psi, d_tmpxz, d_tmpyz, d_tmpx, d_tmpz);
         fprintf(dyna, "%8le   %8le   %8le   %8le\n", cnti * dt * par, rms[2], rms[1], rms[0]);
         fflush(dyna);
      }
   }
   calcnorm(&norm, d_psi, d_tmpxz, d_tmpx);
   calcmuen(&mu, &en, d_psi, d_psidd2, d_tmpmu, d_tmpen, d_tmpx);
   calcrms(rms, d_psi, d_tmpxz, d_tmpyz, d_tmpx, d_tmpz);
   npastime = stop_cuda_timer(start, stop);

   cudaCheckError(cudaMemcpy3D(&psiNx2Nz2param));
   fprintf(out, "After NPAS iter.:%8.4f %11.5F %11.5F %10.5f %10.5f\n", norm, mu / par, en / par, *rms, cuCabs(psiNx2Nz2) * cuCabs(psiNx2Nz2));
   fflush(out);
   if (Npasout != NULL) {
      cudaCheckError(cudaMemcpy3D(&psiparam));

      sprintf(filename, "%s.txt", Npasout);
      file = fopen(filename, "w");
      outpsi2xz(psi, file);
      fclose(file);

      sprintf(filename, "%s1d_x.txt", Npasout);
      file = fopen(filename, "w");
      outdenx(psi, tmpzi, file);
      fclose(file);

      sprintf(filename, "%s1d_z.txt", Npasout);
      file = fopen(filename, "w");
      outdenz(psi, tmpxi, file);
      fclose(file);
   }
   if (rmsout != NULL) {
      fprintf(filerms, "  After NPAS iter.:%14.5F   %13.5F   %13.5F\n", rms[2], rms[1], rms[0]);
      fflush(filerms);
   }

   g = gpar * g;
   gd = gdpar * gd;

   start_cuda_timer(start);
   for (cnti = 0; cnti < Nrun; cnti ++) {
      calcnu(d_psi, d_psidd2);
      calclux(d_psi, d_cbeta);
      calcluz(d_psi, d_cbeta);
      if ((dynaout != NULL) && (cnti % outstpt == 0)) {
         calcrms(rms, d_psi, d_tmpxz, d_tmpyz, d_tmpx, d_tmpz);
         fprintf(dyna, "%8le   %8le   %8le   %8le\n", (cnti * dt  + dt * Npas) * par, rms[2], rms[1], rms[0]);
      }
   }
   calcnorm(&norm, d_psi, d_tmpxz, d_tmpx);
   calcmuen(&mu, &en, d_psi, d_psidd2, d_tmpmu, d_tmpen, d_tmpx);
   calcrms(rms, d_psi, d_tmpxz, d_tmpyz, d_tmpx, d_tmpz);
   nruntime = stop_cuda_timer(start, stop);

   if (dynaout != NULL) fclose(dyna);

   cudaCheckError(cudaMemcpy3D(&psiNx2Nz2param));
   fprintf(out, "After NRUN iter.:%8.4f %11.5F %11.5F %10.5f %10.5f\n", norm, mu / par, en / par, *rms, cuCabs(psiNx2Nz2) * cuCabs(psiNx2Nz2));
   fflush(out);
   if (Nrunout != NULL) {
      cudaCheckError(cudaMemcpy3D(&psiparam));

      sprintf(filename, "%s.txt", Nrunout);
      file = fopen(filename, "w");
      outpsi2xz(psi, file);
      fclose(file);

      sprintf(filename, "%s1d_x.txt", Nrunout);
      file = fopen(filename, "w");
      outdenx(psi, tmpzi, file);
      fclose(file);

      sprintf(filename, "%s1d_z.txt", Nrunout);
      file = fopen(filename, "w");
      outdenz(psi, tmpxi, file);
      fclose(file);
   }
   if (rmsout != NULL) {
      fprintf(filerms, "  After NRUN iter.:%14.5F   %13.5F   %13.5F\n", rms[2], rms[1], rms[0]);
      fprintf(filerms, "                  --------------------------------------------------------\n");
   }
   if (rmsout != NULL) fclose(filerms);

   fprintf(out, "                  --------------------------------------------------------\n\n");

   free_double_vector(rms);

   free_double_vector(x);
   free_double_vector(z);

   free_double_vector(x2);
   free_double_vector(z2);

   free_pinned_double_matrix(pot);
   free_pinned_double_matrix(potdd);
   free_pinned_complex_matrix(psi);

   free_complex_vector(calphax);
   free_complex_vector(calphaz);
   free_complex_vector(cgammax);
   free_complex_vector(cgammaz);

   free_double_vector(tmpxi);
   free_double_vector(tmpzi);
   free_double_vector(tmpxj);
   free_double_vector(tmpzj);

   cudaCheckError(cudaStreamDestroy(exec_stream));
   cudaCheckError(cudaStreamDestroy(data_stream));

   free_double_vector_device(d_x2);
   free_double_vector_device(d_z2);

   free_complex_matrix_device(d_psi);

   free_complex_vector_device(d_calphax);
   free_complex_vector_device(d_calphaz);
   free_complex_vector_device(d_cgammax);
   free_complex_vector_device(d_cgammaz);

   free_complex_matrix_device(d_cmatrix);
   if (d_dmatrix1.ptr != NULL) free_double_matrix_device(d_dmatrix1);
   if (d_dmatrix2.ptr != NULL) free_double_matrix_device(d_dmatrix2);

   free_double_vector_device(d_tmpx);
   free_double_vector_device(d_tmpz);

   simpint_destroy();

   cudaCheckFFTError(cufftDestroy(planD2Z));
   cudaCheckFFTError(cufftDestroy(planZ2D));

   totaltime = stop_cuda_timer(total, stop);
   fprintf(out, " Clock Time: %.3f seconds\n", totaltime / 1000);
   fprintf(out, " GPU Time: %.3f seconds\n", (nstptime + npastime + nruntime) / 1000);

   if(output != NULL) fclose(out);

   cudaCheckError(cudaEventDestroy(start));
   cudaCheckError(cudaEventDestroy(stop));
   cudaCheckError(cudaEventDestroy(total));

   cudaDeviceSynchronize();
   cudaDeviceReset();

   return(EXIT_SUCCESS);
}

/**
 *    Reading input parameters from the configuration file.
 */
void readpar(void) {
   char *cfg_tmp;

   if ((cfg_tmp = cfg_read("OPTION")) == NULL) {
      fprintf(stderr, "OPTION is not defined in the configuration file\n");
      exit(EXIT_FAILURE);
   }
   opt = atol(cfg_tmp);

   if ((cfg_tmp = cfg_read("NATOMS")) == NULL) {
      fprintf(stderr, "NATOMS is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Na = atol(cfg_tmp);

   if ((cfg_tmp = cfg_read("G0")) == NULL) {
      if ((cfg_tmp = cfg_read("AHO")) == NULL) {
         fprintf(stderr, "AHO is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      aho = atof(cfg_tmp);

      if ((cfg_tmp = cfg_read("AS")) == NULL) {
         fprintf(stderr, "AS is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      as = atof(cfg_tmp);

      g0 = 4. * pi * as * Na * BOHR_RADIUS / aho;
   } else {
      g0 = atof(cfg_tmp);
   }

   if ((cfg_tmp = cfg_read("GPAR")) == NULL) {
      fprintf(stderr, "GPAR is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   gpar = atof(cfg_tmp);

   if ((cfg_tmp = cfg_read("GDD0")) == NULL) {
      if ((cfg_tmp = cfg_read("AHO")) == NULL) {
         fprintf(stderr, "AHO is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      aho = atof(cfg_tmp);

      if ((cfg_tmp = cfg_read("ADD")) == NULL) {
         fprintf(stderr, "ADD is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      add = atof(cfg_tmp);

      gd0 = 3. * add * Na * BOHR_RADIUS / aho;
   } else {
      gd0 = atof(cfg_tmp);
   }

   if ((cfg_tmp = cfg_read("GDDPAR")) == NULL) {
      fprintf(stderr, "GDDPAR is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   gdpar = atof(cfg_tmp);

   if ((cfg_tmp = cfg_read("NX")) == NULL) {
      fprintf(stderr, "NX is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nx = atol(cfg_tmp);

   if ((cfg_tmp = cfg_read("NZ")) == NULL) {
      fprintf(stderr, "NZ is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nz = atol(cfg_tmp);

   if ((cfg_tmp = cfg_read("DX")) == NULL) {
      fprintf(stderr, "DX is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   dx = atof(cfg_tmp);

   if ((cfg_tmp = cfg_read("DZ")) == NULL) {
      fprintf(stderr, "DZ is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   dz = atof(cfg_tmp);

   if ((cfg_tmp = cfg_read("DT")) == NULL) {
      fprintf(stderr, "DT is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   dt = atof(cfg_tmp);

   if ((cfg_tmp = cfg_read("GAMMA")) == NULL) {
      fprintf(stderr, "GAMMA is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   vgamma = atof(cfg_tmp);

   if ((cfg_tmp = cfg_read("LAMBDA")) == NULL) {
      fprintf(stderr, "LAMBDA is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   vlambda = atof(cfg_tmp);

   if ((cfg_tmp = cfg_read("D_Y")) == NULL) {
      fprintf(stderr, "D_Y is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   d_y = atof(cfg_tmp);

   if ((cfg_tmp = cfg_read("NSTP")) == NULL) {
      fprintf(stderr, "NSTP is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nstp = atol(cfg_tmp);

   if ((cfg_tmp = cfg_read("NPAS")) == NULL) {
      fprintf(stderr, "NPAS is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Npas = atol(cfg_tmp);

   if ((cfg_tmp = cfg_read("NRUN")) == NULL) {
      fprintf(stderr, "NRUN is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nrun = atol(cfg_tmp);

   output = cfg_read("OUTPUT");
   rmsout = cfg_read("RMSOUT");
   dynaout = cfg_read("DYNAOUT");
   initout = cfg_read("INITOUT");
   Nstpout = cfg_read("NSTPOUT");
   Npasout = cfg_read("NPASOUT");
   Nrunout = cfg_read("NRUNOUT");

   if ((initout != NULL) || (Nstpout != NULL) || (Npasout != NULL) || (Nrunout != NULL)) {
      if ((cfg_tmp = cfg_read("OUTSTPX")) == NULL) {
         fprintf(stderr, "OUTSTPX is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      outstpx = atol(cfg_tmp);

      if ((cfg_tmp = cfg_read("OUTSTPZ")) == NULL) {
         fprintf(stderr, "OUTSTPY is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      outstpz = atol(cfg_tmp);
   }

   if (dynaout != NULL) {
      if ((cfg_tmp = cfg_read("OUTSTPT")) == NULL) {
         fprintf(stderr, "OUTSTPT is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      outstpt = atol(cfg_tmp);
   }

   if ((cfg_tmp = cfg_read("DEVICE")) == NULL) {
      device = -1;
   } else {
      device = atoi(cfg_tmp);
   }

   if ((cfg_tmp = cfg_read("POTMEM")) == NULL) {
      potmem = -1;
   } else {
      potmem = atoi(cfg_tmp);
      if (potmem < 0 || potmem > 2) {
         fprintf(stderr, "POTMEM can be 0, 1 or 2.\n");
         exit(EXIT_FAILURE);
      }
   }

   return;
}

/**
 *    Determine optimal sizes of Nx and Nz and use of memory.
 */
void initsize(long *newNx, long *newNz) {
   long tmpNx, tmpNz;
   cufftHandle plan1d, plan2d;
   size_t workSize1d, workSize2d;
   long arraySize1d, arraySize2d;
   size_t typeSize;

   if (device == -1) {
      cudaCheckError(cudaGetDevice(&device));
   }

   cudaCheckError(cudaSetDevice(device));

   typeSize = sizeof(double);

   arraySize2d = Nx * (Nz + 2) * typeSize;
   tmpNx = Nx; tmpNz = Nz;
   cudaCheckFFTError(cufftCreate(&plan2d));
   cudaCheckFFTError(cufftSetAutoAllocation(plan2d, 0));
   cudaCheckFFTError(cufftMakePlan2d(plan2d, tmpNx, tmpNz, CUFFT_D2Z, &workSize2d));
   cudaCheckFFTError(cufftDestroy(plan2d));

   while (workSize2d > arraySize2d) {
      arraySize1d = tmpNx * typeSize;
      cudaCheckFFTError(cufftCreate(&plan1d));
      cudaCheckFFTError(cufftMakePlan1d(plan1d, tmpNx, CUFFT_D2Z, 1, &workSize1d));
      cudaCheckFFTError(cufftDestroy(plan1d));
      while (workSize1d > arraySize1d) {
         tmpNx++;
         arraySize1d = tmpNx * typeSize;
         cudaCheckFFTError(cufftCreate(&plan1d));
         cudaCheckFFTError(cufftMakePlan1d(plan1d, tmpNx, CUFFT_D2Z, 1, &workSize1d));
         cudaCheckFFTError(cufftDestroy(plan1d));
      }

      arraySize1d = (tmpNz + 2) * typeSize;
      cudaCheckFFTError(cufftCreate(&plan1d));
      cudaCheckFFTError(cufftMakePlan1d(plan1d, tmpNz, CUFFT_D2Z, 1, &workSize1d));
      cudaCheckFFTError(cufftDestroy(plan1d));
      while (workSize1d > arraySize1d) {
         tmpNz++;
         arraySize1d = (tmpNz + 2) * typeSize;
         cudaCheckFFTError(cufftCreate(&plan1d));
         cudaCheckFFTError(cufftMakePlan1d(plan1d, tmpNz, CUFFT_D2Z, 1, &workSize1d));
         cudaCheckFFTError(cufftDestroy(plan1d));
      }

      arraySize2d = tmpNx * (tmpNz + 2) * typeSize;
      cudaCheckFFTError(cufftCreate(&plan2d));
      cudaCheckFFTError(cufftSetAutoAllocation(plan2d, 0));
      cudaCheckFFTError(cufftMakePlan2d(plan2d, tmpNx, tmpNz, CUFFT_D2Z, &workSize2d));
      cudaCheckFFTError(cufftDestroy(plan2d));
   }

   *newNx = tmpNx; *newNz = tmpNz;

}

/**
 *    Initialization of the space mesh and the initial wave function.
 *    psi - array with the wave function values
 */
void initpsi(cuDoubleComplex **psi) {
   long cnti, cntj;
   double cpsi;
   double tmp;
   FILE *file;

   cpsi = sqrt(pi * sqrt(1. / (vgamma * vlambda)));

   for (cnti = 0; cnti < Nx; cnti ++) {
      x[cnti] = (cnti - Nx2) * dx;
      x2[cnti] = x[cnti] * x[cnti];
   }

   for (cntj = 0; cntj < Nz; cntj ++) {
      z[cntj] = (cntj - Nz2) * dz;
      z2[cntj] = z[cntj] * z[cntj];
   }

   if (Nstp != 0) {
      for (cnti = 0; cnti < Nx; cnti ++) {
         for (cntj = 0; cntj < Nz; cntj ++) {
            tmp = exp(- 0.5 * (vgamma * x2[cnti] + vlambda * z2[cntj]));
            psi[cnti][cntj] = make_cuDoubleComplex(tmp / cpsi, 0.);
         }
      }
   }

   if (Nstp == 0) {
      if((file = fopen("imag2dXZ-den.txt", "r")) == NULL) { /* open a text file for reading */
         printf("Run the program using the input file to read. i.g.: imag2dXZ-den.txt\n");
         exit(1); /*couldn't open the requested file!*/
      }
      file = fopen("imag2dXZ-den.txt", "r");
      for (cnti = 0; cnti < Nz; cnti ++) {
         for (cntj = 0; cntj < Nx; cntj ++) {
            if (fscanf(file,"%lf %lf %lf\n", &z[cnti], &x[cntj], &tmp)) {
               psi[cntj][cnti] = make_cuDoubleComplex(sqrt(tmp), 0);
            }
         }
      }
      /*for (cnti = 0; cnti < Nx; cnti ++) {
         for (cntj = 0; cntj < Nz; cntj ++) {
            if (fscanf(file,"%lf %lf %lf\n", &x[cnti], &z[cntj], &tmp)) {
               psi[cnti][cntj] = make_cuDoubleComplex(sqrt(tmp), 0);
            }
         }
      }*/
      fclose(file);
   }

   return;
}

/**
 *    Initialization of the potential.
 */
void initpot(void) {
   long cnti, cntj;
   double vlambda2, vgamma2;

   vlambda2 = vlambda * vlambda;
   vgamma2 = vgamma * vgamma;

   for(cnti = 0; cnti < Nx; cnti ++) {
      for(cntj = 0; cntj < Nz; cntj ++) {
         pot[cnti][cntj] = 0.5 * par * (vgamma2 * x2[cnti] + vlambda2 * z2[cntj]);
      }
   }

   return;
}

/**
 *    Crank-Nicolson scheme coefficients generation.
 */
void gencoef(void) {
   long cnti;
   cuDoubleComplex minus1;

   Ax0 = make_cuDoubleComplex(1., dt / dx2 / (3. - par));
   Az0 = make_cuDoubleComplex(1., dt / dz2 / (3. - par));

   Ax0r = cuConj(Ax0);
   Az0r = cuConj(Az0);

   Ax = make_cuDoubleComplex(0., - 0.5 * dt / dx2 / (3. - par));
   Az = make_cuDoubleComplex(0., - 0.5 * dt / dz2 / (3. - par));

   minusAx = make_cuDoubleComplex(0., - Ax.y);
   minusAz = make_cuDoubleComplex(0., - Az.y);

   minus1 = make_cuDoubleComplex(-1., 0.);

   calphax[Nx - 2] = make_cuDoubleComplex(0., 0.);
   cgammax[Nx - 2] = cuCdiv(minus1, Ax0);
   for (cnti = Nx - 2; cnti > 0; cnti --) {
      calphax[cnti - 1] = cuCmul(Ax, cgammax[cnti]);
      cgammax[cnti - 1] = cuCdiv(minus1, cuCadd(Ax0, cuCmul(Ax, calphax[cnti - 1])));
   }

   calphaz[Nz - 2] = make_cuDoubleComplex(0., 0.);
   cgammaz[Nz - 2] = cuCdiv(minus1, Az0);
   for (cnti = Nz - 2; cnti > 0; cnti --) {
      calphaz[cnti - 1] = cuCmul(Az, cgammaz[cnti]);
      cgammaz[cnti - 1] = cuCdiv(minus1, cuCadd(Az0, cuCmul(Az, calphaz[cnti - 1])));
   }

   return;
}

/**
 *    Initialization of the dipolar potential.
 *    kx  - array with the space mesh values in the x-direction in the K-space
 *    kz  - array with the space mesh values in the y-direction in the K-space
 *    kx2 - array with the squared space mesh values in the x-direction in the
 *          K-space
 *    kz2 - array with the squared space mesh values in the y-direction in the
 *          K-space
 */
void initpotdd(double *kx, double *kz, double *kx2, double *kz2) {
   long cnti, cntj;
   double dkx, dkz;
   double zi, zi2;

   dkx = 2. * pi / (Nx * dx);
   dkz = 2. * pi / (Nz * dz);

   for (cnti = 0; cnti < Nx2; cnti ++) kx[cnti] = cnti * dkx;
   for (cnti = 0; cnti < Nx2; cnti ++) kx[cnti + Nx2] = (cnti - Nx2) * dkx;
   for (cntj = 0; cntj < Nz2; cntj ++) kz[cntj] = cntj * dkz;
   for (cntj = 0; cntj < Nz2; cntj ++) kz[cntj + Nz2] = (cntj - Nz2) * dkz;

   for (cnti = 0; cnti < Nx; cnti ++) kx2[cnti] = kx[cnti] * kx[cnti];
   for (cntj = 0; cntj < Nz; cntj ++) kz2[cntj] = kz[cntj] * kz[cntj];

   for(cnti = 0; cnti < Nx; cnti ++) {
      for(cntj = 0; cntj < Nz; cntj ++) {
         zi2 = (kz2[cntj] + kx2[cnti]) * d_y * d_y / 2.;
         zi = sqrt(zi2);

         if(zi >= XI_LIMIT) {
            potdd[cnti][cntj] = -1. + 3. * (kz2[cntj] * d_y * d_y / 2.) / zi2;
         }
         else if((fabs(kz[cntj]) < 0.01) && (fabs(kx[cnti]) < 0.01)) {
            potdd[cnti][cntj] = -1.;
         }
         else {
            potdd[cnti][cntj] = -1. + 3. * sqrt(pi) * (kz2[cntj] * d_y * d_y / 2.) / zi * exp(zi2) * erfc(zi);
         }
         potdd[cnti][cntj] *= (4. * pi / 3.) / (sqrt(2. * pi) * d_y);
      }
   }

   return;
}

void initdevice() {
   int numSMs;
   size_t freeMem, totalMem;
   int target, matrices;
   int fft_size[2], fft_d[2], fft_z[2];
   size_t workSizeD2Z, workSizeZ2D;

   cudaCheckError(cudaStreamCreate(&exec_stream));
   cudaCheckError(cudaStreamCreate(&data_stream));

   cudaCheckError(cudaMemcpyToSymbol(d_Nx, &Nx, sizeof(Nx)));
   cudaCheckError(cudaMemcpyToSymbol(d_Nz, &Nz, sizeof(Nz)));

   cudaCheckError(cudaMemcpyToSymbol(d_dx, &dx, sizeof(dx)));
   cudaCheckError(cudaMemcpyToSymbol(d_dz, &dz, sizeof(dz)));

   cudaCheckError(cudaMemcpyToSymbol(d_dt, &dt, sizeof(dt)));

   cudaCheckError(cudaMemcpyToSymbol(d_Ax0r, &Ax0r, sizeof(Ax0r)));
   cudaCheckError(cudaMemcpyToSymbol(d_Ax, &Ax, sizeof(Ax)));
   cudaCheckError(cudaMemcpyToSymbol(d_minusAx, &minusAx, sizeof(minusAx)));

   cudaCheckError(cudaMemcpyToSymbol(d_Az0r, &Az0r, sizeof(Az0r)));
   cudaCheckError(cudaMemcpyToSymbol(d_Az, &Az, sizeof(Az)));
   cudaCheckError(cudaMemcpyToSymbol(d_minusAz, &minusAz, sizeof(minusAz)));

   cudaCheckError(cudaMemcpy(d_x2, x2, Nx * sizeof(double), cudaMemcpyHostToDevice));
   cudaCheckError(cudaMemcpy(d_z2, z2, Nz * sizeof(double), cudaMemcpyHostToDevice));

   cudaCheckError(cudaMemcpy(d_calphax, calphax, (Nx - 1) * sizeof(cuDoubleComplex), cudaMemcpyHostToDevice));
   cudaCheckError(cudaMemcpy(d_calphaz, calphaz, (Nz - 1) * sizeof(cuDoubleComplex), cudaMemcpyHostToDevice));

   cudaCheckError(cudaMemcpy(d_cgammax, cgammax, (Nx - 1) * sizeof(cuDoubleComplex), cudaMemcpyHostToDevice));
   cudaCheckError(cudaMemcpy(d_cgammaz, cgammaz, (Nz - 1) * sizeof(cuDoubleComplex), cudaMemcpyHostToDevice));

   target = 0;

   if (potmem != -1) target += potmem;

   cudaCheckError(cudaMemGetInfo(&freeMem, &totalMem));

   matrices = (freeMem / ((Nx * Nz) * sizeof(double))) - target;

   if (matrices < 0) {
      fprintf(stderr, "Insufficient memory on CUDA device %d.\n", device);
      exit(EXIT_FAILURE);
   }

   if (potmem == -1) {
      if (matrices >= 2) {
         potmem = 2;
      } else if (matrices >= 1) {
         potmem = 1;
      } else {
         potmem = 0;
      }
   }

   potparam.srcPtr = make_cudaPitchedPtr(pot[0], Nz * sizeof(double), Nz, Nx);
   //potparam.dstPtr = d_pot;
   potparam.extent = make_cudaExtent(Nz * sizeof(double), Nx, 1);
   potparam.kind = cudaMemcpyHostToDevice;

   potddparam.srcPtr = make_cudaPitchedPtr(potdd[0], Nz * sizeof(double), Nz, Nx);
   //potddparam.dstPtr = d_potdd;
   potddparam.extent = make_cudaExtent(Nz * sizeof(double), Nx, 1);
   potddparam.kind = cudaMemcpyHostToDevice;

   fft_size[0] = Nx;
   fft_size[1] = Nz;

   fft_d[0] = fft_z[0] = Nx;
   fft_d[1] = d_cmatrix_h1.pitch / sizeof(cufftDoubleReal);
   fft_z[1] = d_cmatrix_h1.pitch / sizeof(cufftDoubleComplex);

   cudaCheckFFTError(cufftCreate(&planD2Z));
   cudaCheckFFTError(cufftCreate(&planZ2D));

   cudaCheckFFTError(cufftSetAutoAllocation(planD2Z, 0));
   cudaCheckFFTError(cufftSetAutoAllocation(planZ2D, 0));

   cudaCheckFFTError(cufftSetWorkArea(planD2Z, d_cmatrix_h2.ptr));
   cudaCheckFFTError(cufftSetWorkArea(planZ2D, d_cmatrix_h2.ptr));

   switch (potmem) {
   case 0:
      d_pot = map_double_matrix(pot, Nx, Nz);
      d_potdd = map_double_matrix(potdd, Nx, Nz);

      calcpsidd2 = &calcpsidd2_mem;

      break;
   case 1:
      d_dmatrix1 = alloc_double_matrix_device(Nx, Nz);
      d_pot = d_dmatrix1;
      d_potdd = d_dmatrix1;

      potparam.dstPtr = d_pot;
      potddparam.dstPtr = d_potdd;

      calcpsidd2 = &calcpsidd2_cpy;

      cudaCheckFFTError(cufftSetStream(planD2Z, exec_stream));
      cudaCheckFFTError(cufftSetStream(planZ2D, exec_stream));

      break;
   case 2:
      d_dmatrix1 = alloc_double_matrix_device(Nx, Nz);
      d_dmatrix2 = alloc_double_matrix_device(Nx, Nz);
      d_pot = d_dmatrix1;
      d_potdd = d_dmatrix2;

      potparam.dstPtr = d_pot;
      potddparam.dstPtr = d_potdd;

      cudaCheckError(cudaMemcpy3D(&potparam));
      cudaCheckError(cudaMemcpy3D(&potddparam));

      calcpsidd2 = &calcpsidd2_mem;

      break;
   default:
      fprintf(stderr, "Invalid POTMEM value %d\n", potmem);
      exit(EXIT_FAILURE);
   }

   cudaCheckFFTError(cufftMakePlanMany(planD2Z, 2, fft_size, fft_d, 1, 1, fft_z, 1, 1, CUFFT_D2Z, 1, &workSizeD2Z));
   cudaCheckFFTError(cufftMakePlanMany(planZ2D, 2, fft_size, fft_z, 1, 1, fft_d, 1, 1, CUFFT_Z2D, 1, &workSizeZ2D));

   if (workSizeD2Z > (Nx / 2) * d_cmatrix.pitch * d_cmatrix.ysize || workSizeZ2D > (Nx / 2) * d_cmatrix.pitch * d_cmatrix.ysize) {
      fprintf(stderr, "Required FFT work size is too large, try changing the number of discretization points. \n");
      exit(EXIT_FAILURE);
   }

   cudaDeviceGetAttribute(&numSMs, cudaDevAttrMultiProcessorCount, device);

   dimBlock2d.x = dimBlock2d.y = CUDA_BLOCK_SIZE_2D;
   dimGrid2d.x = dimGrid2d.y = numSMs;

   dimBlock1d.x = CUDA_BLOCK_SIZE;
   dimGrid1d.x = numSMs;
}

/**
 *    Calculation of psi^2.
 *    psi  - array with the wave function values
 *    psi2 - array with the squared wave function values
 */
void calcpsi2(cudaPitchedPtr psi, cudaPitchedPtr psi2) {

   calcpsi2_kernel<<<dimGrid2d, dimBlock2d>>>(psi, psi2);

   return;
}

__global__ void calcpsi2_kernel(cudaPitchedPtr psi, cudaPitchedPtr psi2) {
   long cnti, cntj;
   cuDoubleComplex *psirow;
   double *psi2row;
   double tmp;

   for (cnti = TID_Y; cnti < d_Nx; cnti += GRID_STRIDE_Y) {
      psirow = get_complex_matrix_row(psi, cnti);
      psi2row = get_double_matrix_row(psi2, cnti);

      for (cntj = TID_X; cntj < d_Nz; cntj += GRID_STRIDE_X) {
         tmp = cuCabs(psirow[cntj]);
         psi2row[cntj] = tmp * tmp;
      }
   }
}

/**
 *    Calculation of the wave function norm and normalization.
 *    norm  - wave function norm
 *    psi   - array with the wave function values
 *    tmpxz - temporary array
 *    tmpx  - temporary array
 */
void calcnorm(double *norm, cudaPitchedPtr psi, cudaPitchedPtr tmpxz, double *tmpx) {

   calcpsi2(psi, tmpxz);

   simpint2d_kernel<<<dimGrid1d, dimBlock1d>>>(dz, tmpxz, tmpx, Nx, Nz);

   *norm = sqrt(simpint_gpu(dx, tmpx, Nx));

   return;
}

/**
 *    Calculation of the chemical potential and energy.
 *    mu     - chemical potential
 *    en     - energy
 *    psi    - array with the wave function values
 *    psidd2 - array with the squared wave function values
 *    tmpmu  - temporary array
 *    tmpen  - temporary array
 *    tmpx   - temporary array
 */
void calcmuen(double *mu, double *en, cudaPitchedPtr psi, cudaPitchedPtr psidd2, cudaPitchedPtr tmpmu, cudaPitchedPtr tmpen, double *tmpx) {

   calcpsidd2(psi, psidd2);

   calcmuen_kernel1<<<dimGrid2d, dimBlock2d>>>(psi, psidd2, d_pot, tmpmu, tmpen, g, gd);

   calcmuen_kernel2x<<<dimGrid2d, dimBlock2d>>>(psi, tmpmu, tmpen, par);
   calcmuen_kernel2z<<<dimGrid2d, dimBlock2d>>>(psi, tmpmu, tmpen, par);

   simpint2d_kernel<<<dimGrid1d, dimBlock1d>>>(dz, tmpmu, tmpx, Nx, Nz);
   *mu = simpint_gpu(dx, tmpx, Nx);

   simpint2d_kernel<<<dimGrid1d, dimBlock1d>>>(dz, tmpen, tmpx, Nx, Nz);
   *en = simpint_gpu(dx, tmpx, Nx);

   return;
}

__global__ void calcmuen_kernel1(cudaPitchedPtr psi, cudaPitchedPtr psidd2, cudaPitchedPtr pot, cudaPitchedPtr tmpmu, cudaPitchedPtr tmpen, double g, double gd) {
   long cnti, cntj;
   cuDoubleComplex *psirow;
   double *psidd2row, *tmpmurow, *tmpenrow, *potrow;
   double psi2, psi2lin, psidd2lin;
   double tmppot;

   for (cnti = TID_Y; cnti < d_Nx; cnti += GRID_STRIDE_Y) {
      psirow = get_complex_matrix_row(psi, cnti);
      psidd2row = get_double_matrix_row(psidd2, cnti);
      potrow = get_double_matrix_row(pot, cnti);
      tmpmurow = get_double_matrix_row(tmpmu, cnti);
      tmpenrow = get_double_matrix_row(tmpen, cnti);

      for (cntj = TID_X; cntj < d_Nz; cntj += GRID_STRIDE_X) {
         psi2 = cuCabs(psirow[cntj]);
         psi2 *= psi2;
         psi2lin = psi2 * g;
         psidd2lin = (psidd2row[cntj] / (d_Nx * d_Nz)) * gd;
         tmppot = potrow[cntj];
         tmpmurow[cntj] = (tmppot + psi2lin + psidd2lin) * psi2;
         tmpenrow[cntj] = (tmppot + 0.5 * psi2lin + 0.5 * psidd2lin) * psi2;
      }
   }
}

__global__ void calcmuen_kernel2x(cudaPitchedPtr psi, cudaPitchedPtr tmpmu, cudaPitchedPtr tmpen, double par) {
   long cnti, cntj;
   cuDoubleComplex *psirow1, *psirow2, *psirow3, *psirow4;
   double *tmpmurow, *tmpenrow;
   double dpsix;

   for (cntj = TID_Y; cntj < d_Nz; cntj += GRID_STRIDE_Y) {
      for (cnti = TID_X; cnti < d_Nx; cnti += GRID_STRIDE_X) {
         tmpmurow = get_double_matrix_row(tmpmu, cnti);
         tmpenrow = get_double_matrix_row(tmpen, cnti);

         if (cnti == 0) {
            dpsix = 0.;
         }

         if (cnti == 1) {
            psirow1 = get_complex_matrix_row(psi, 2);
            psirow2 = get_complex_matrix_row(psi, 0);

            dpsix = (cuCabs(psirow1[cntj]) - cuCabs(psirow2[cntj])) / (2. * d_dx);
         }

         if (cnti > 1 && cnti < d_Nx - 2) {
            psirow1 = get_complex_matrix_row(psi, cnti - 2);
            psirow2 = get_complex_matrix_row(psi, cnti - 1);
            psirow3 = get_complex_matrix_row(psi, cnti + 1);
            psirow4 = get_complex_matrix_row(psi, cnti + 2);

            dpsix = (cuCabs(psirow1[cntj]) - 8. * cuCabs(psirow2[cntj]) + 8. * cuCabs(psirow3[cntj]) - cuCabs(psirow4[cntj])) / (12. * d_dx);
         }

         if (cnti == d_Nx - 2) {
            psirow1 = get_complex_matrix_row(psi, d_Nx - 1);
            psirow2 = get_complex_matrix_row(psi, d_Nx - 3);

            dpsix = (cuCabs(psirow1[cntj]) - cuCabs(psirow2[cntj])) / (2. * d_dx);
         }

         if (cnti == d_Nx - 1) {
            dpsix = 0.;
         }

         tmpmurow[cntj] += dpsix * dpsix / (3. - par);
         tmpenrow[cntj] += dpsix * dpsix / (3. - par);
      }
   }
}

__global__ void calcmuen_kernel2z(cudaPitchedPtr psi, cudaPitchedPtr tmpmu, cudaPitchedPtr tmpen, double par) {
   long cnti, cntj;
   cuDoubleComplex *psirow;
   double *tmpmurow, *tmpenrow;
   double dpsiz;

   for (cnti = TID_Y; cnti < d_Nx; cnti += GRID_STRIDE_Y) {
      psirow = get_complex_matrix_row(psi, cnti);
      tmpmurow = get_double_matrix_row(tmpmu, cnti);
      tmpenrow = get_double_matrix_row(tmpen, cnti);

      for (cntj = TID_X; cntj < d_Nz; cntj += GRID_STRIDE_X) {
         if (cntj == 0) {
            dpsiz = 0.;
         }

         if (cntj == 1) {
            dpsiz = (cuCabs(psirow[2]) - cuCabs(psirow[0])) / (2. * d_dz);
         }

         if (cntj > 1 && cntj < d_Nz - 2) {
            dpsiz = (cuCabs(psirow[cntj - 2]) - 8. * cuCabs(psirow[cntj - 1]) + 8. * cuCabs(psirow[cntj + 1]) - cuCabs(psirow[cntj + 2])) / (12. * d_dz);
         }

         if (cntj == d_Nz - 2) {
            dpsiz = (cuCabs(psirow[d_Nz - 1]) - cuCabs(psirow[d_Nz - 3])) / (2. * d_dz);
         }

         if (cntj == d_Nz - 1) {
            dpsiz = 0.;
         }

         tmpenrow[cntj] += dpsiz * dpsiz / (3. - par);
         tmpmurow[cntj] += dpsiz * dpsiz / (3. - par);
      }
   }
}

/**
 *    Calculation of squared wave function values for dipole-dipole
 *    interaction.
 *    psi    - array with the wave function values
 *    psidd2 - array with the squared wave function values (scaled by Nx * Nz)
 */
void calcpsidd2_mem(cudaPitchedPtr psi, cudaPitchedPtr psidd2) {

   calcpsi2(psi, psidd2);

   cudaCheckFFTError(cufftExecD2Z(planD2Z, (cufftDoubleReal *) psidd2.ptr, (cufftDoubleComplex *) psidd2.ptr));

   calcpsidd2_kernel1<<<dimGrid2d, dimBlock2d>>>(psidd2, d_potdd);

   cudaCheckFFTError(cufftExecZ2D(planZ2D, (cufftDoubleComplex *) psidd2.ptr, (cufftDoubleReal *) psidd2.ptr));

   calcpsidd2_kernel2<<<dimGrid1d, dimBlock1d>>>(psidd2);

   return;
}

void calcpsidd2_cpy(cudaPitchedPtr psi, cudaPitchedPtr psidd2) {

   cudaCheckError(cudaMemcpy3DAsync(&potddparam, data_stream));

   calcpsi2(psi, psidd2);

   cudaCheckFFTError(cufftExecD2Z(planD2Z, (cufftDoubleReal *) psidd2.ptr, (cufftDoubleComplex *) psidd2.ptr));

   cudaCheckError(cudaStreamSynchronize(data_stream));

   calcpsidd2_kernel1<<<dimGrid2d, dimBlock2d, 0, exec_stream>>>(psidd2, d_potdd);

   cudaCheckError(cudaStreamSynchronize(exec_stream));
   cudaCheckError(cudaMemcpy3DAsync(&potparam, data_stream));

   cudaCheckFFTError(cufftExecZ2D(planZ2D, (cufftDoubleComplex *) psidd2.ptr, (cufftDoubleReal *) psidd2.ptr));

   calcpsidd2_kernel2<<<dimGrid1d, dimBlock1d, 0, exec_stream>>>(psidd2);

   return;
}

__global__ void calcpsidd2_kernel1(cudaPitchedPtr psidd2, cudaPitchedPtr potdd) {
   long cnti, cntj;
   double *potddrow;
   cuDoubleComplex *psidd2row;
   double tmp;

   for (cnti = TID_Y; cnti < d_Nx; cnti += GRID_STRIDE_Y) {
      psidd2row = get_complex_matrix_row(psidd2, cnti);
      potddrow = get_double_matrix_row(potdd, cnti);

      for (cntj = TID_X; cntj < d_Nz / 2 + 1; cntj += GRID_STRIDE_X) {
         tmp = potddrow[cntj];
         psidd2row[cntj].x *= tmp;
         psidd2row[cntj].y *= tmp;
      }
   }
}

__global__ void calcpsidd2_kernel2(cudaPitchedPtr psidd2) {
   long cnti, cntj;
   double *psidd2row, *psidd2firstrow, *psidd2lastrow;

   psidd2firstrow = get_double_matrix_row(psidd2, 0);
   psidd2lastrow = get_double_matrix_row(psidd2, d_Nx - 1);

   for (cntj = TID_X; cntj < d_Nz; cntj += GRID_STRIDE_X) {
      psidd2lastrow[cntj] = psidd2firstrow[cntj];
   }

   for (cnti = TID_X; cnti < d_Nx; cnti += GRID_STRIDE_X) {
      psidd2row = get_double_matrix_row(psidd2, cnti);
      psidd2row[d_Nz - 1] = psidd2row[0];
   }
}

/**
 *    Calculation of the root mean square radius.
 *    rms   - root mean square radius
 *    psi   - array with the wave function values
 *    tmpxz - temporary array
 *    tmpzx - temporary array
 *    tmpx  - temporary array
 *    tmpz  - temporary array
 */
void calcrms(double *rms, cudaPitchedPtr psi, cudaPitchedPtr tmpxz, cudaPitchedPtr tmpzx, double *tmpx, double *tmpz) {

   calcrms_kernel1x<<<dimGrid2d, dimBlock2d>>>(psi, tmpzx, d_x2);
   simpint2d_kernel<<<dimGrid1d, dimBlock1d>>>(dx, tmpzx, tmpz, Nz, Nx);
   rms[1] = sqrt(simpint_gpu(dz, tmpz, Nz));

   calcrms_kernel1z<<<dimGrid2d, dimBlock2d>>>(psi, tmpxz, d_z2);
   simpint2d_kernel<<<dimGrid1d, dimBlock1d>>>(dz, tmpxz, tmpx, Nx, Nz);
   rms[2] = sqrt(simpint_gpu(dx, tmpx, Nx));

   rms[0] = sqrt(rms[1] * rms[1] + rms[2] * rms[2]);

   return;
}

__global__ void calcrms_kernel1x(cudaPitchedPtr psi, cudaPitchedPtr tmpzx, double *x2) {
   long cnti, cntj;
   cuDoubleComplex *psirow;
   double *tmpzxrow;
   double psi2;

   for (cntj = TID_Y; cntj < d_Nz; cntj += GRID_STRIDE_Y) {
      tmpzxrow = get_double_matrix_row(tmpzx, cntj);

      for (cnti = TID_X; cnti < d_Nx; cnti += GRID_STRIDE_X) {
         psirow = get_complex_matrix_row(psi, cnti);

         psi2 = cuCabs(psirow[cntj]);
         psi2 *= psi2;
         tmpzxrow[cnti] = x2[cnti] * psi2;
      }
   }
}

__global__ void calcrms_kernel1z(cudaPitchedPtr psi, cudaPitchedPtr tmpxz, double *z2) {
   long cnti, cntj;
   cuDoubleComplex *psirow;
   double *tmpxzrow;
   double psi2;

   for (cnti = TID_Y; cnti < d_Nx; cnti += GRID_STRIDE_Y) {
      psirow = get_complex_matrix_row(psi, cnti);
      tmpxzrow = get_double_matrix_row(tmpxz, cnti);

      for (cntj = TID_X; cntj < d_Nz; cntj += GRID_STRIDE_X) {
         psi2 = cuCabs(psirow[cntj]);
         psi2 *= psi2;
         tmpxzrow[cntj] = z2[cntj] * psi2;
      }
   }
}

/**
 *    Time propagation with respect to H1 (part of the Hamiltonian without
 *    spatial derivatives).
 *    psi    - array with the wave function values
 *    psidd2 - array with the squared wave function values
 */
void calcnu(cudaPitchedPtr psi, cudaPitchedPtr psidd2) {

   calcpsidd2(psi, psidd2);

   calcnu_kernel<<<dimGrid2d, dimBlock2d>>>(psi, psidd2, d_pot, g, gd);

   return;
}

__global__ void calcnu_kernel(cudaPitchedPtr psi, cudaPitchedPtr psidd2, cudaPitchedPtr pot, double g, double gd) {
   long cnti, cntj;
   cuDoubleComplex psitmp;
   double psi2lin, psidd2lin, pottmp;
   cuDoubleComplex *psirow;
   double *psidd2row, *potrow;

   for (cnti = TID_Y; cnti < d_Nx; cnti += GRID_STRIDE_Y) {
      psirow = get_complex_matrix_row(psi, cnti);
      psidd2row = get_double_matrix_row(psidd2, cnti);
      potrow = get_double_matrix_row(pot, cnti);

      for (cntj = TID_X; cntj < d_Nz; cntj += GRID_STRIDE_X) {
         psitmp = psirow[cntj];
         psidd2lin = psidd2row[cntj];
         pottmp = potrow[cntj];

         psi2lin = cuCabs(psitmp) * cuCabs(psitmp) * g;
         psidd2lin = (psidd2lin / (d_Nx * d_Nz)) * gd;
         pottmp = d_dt * (pottmp + psi2lin + psidd2lin);

         psirow[cntj] = cuCmul(psitmp, cuCexp(-pottmp));
      }
   }
}

/**
 *    Time propagation with respect to H2 (x-part of the Laplacian).
 *    psi   - array with the wave function values
 *    cbeta - Crank-Nicolson scheme coefficients
 */
void calclux(cudaPitchedPtr psi, cudaPitchedPtr cbeta) {

   calclux_kernel<<<dimGrid1d, dimBlock1d>>>(psi, cbeta, d_calphax, d_cgammax);

   return;
}

__global__ void calclux_kernel(cudaPitchedPtr psi, cudaPitchedPtr cbeta, cuDoubleComplex *calphax, cuDoubleComplex *cgammax) {
   long cnti, cntj;
   cuDoubleComplex c;
   cuDoubleComplex *psirowprev, *psirowcurr, *psirownext, *cbetarowprev, *cbetarowcurr;

   for (cntj = TID_X; cntj < d_Nz; cntj += GRID_STRIDE_X) {
      cbetarowcurr = get_complex_matrix_row(cbeta, d_Nx - 2);
      psirowcurr = get_complex_matrix_row(psi, d_Nx - 1);

      cbetarowcurr[cntj] = psirowcurr[cntj];

      for (cnti = d_Nx - 2; cnti > 0; cnti --) {
         cbetarowprev = get_complex_matrix_row(cbeta, cnti - 1);
         cbetarowcurr = get_complex_matrix_row(cbeta, cnti);

         psirowprev = get_complex_matrix_row(psi, cnti - 1);
         psirowcurr = get_complex_matrix_row(psi, cnti);
         psirownext = get_complex_matrix_row(psi, cnti + 1);

         c = cuCsub(cuCadd(cuCmul(d_minusAx, psirownext[cntj]), cuCmul(d_Ax0r, psirowcurr[cntj])), cuCmul(d_Ax, psirowprev[cntj]));
         cbetarowprev[cntj] = cuCmul(cgammax[cnti], cuCsub(cuCmul(d_Ax, cbetarowcurr[cntj]), c));
      }

      psirowcurr = get_complex_matrix_row(psi, 0);

      psirowcurr[cntj] = make_cuDoubleComplex(0., 0.);

      for (cnti = 0; cnti < d_Nx - 2; cnti ++) {
         cbetarowcurr = get_complex_matrix_row(cbeta, cnti);

         psirowcurr = get_complex_matrix_row(psi, cnti);
         psirownext = get_complex_matrix_row(psi, cnti + 1);

         psirownext[cntj] = cuCadd(cuCmul(calphax[cnti], psirowcurr[cntj]), cbetarowcurr[cntj]);
      }

      psirowcurr = get_complex_matrix_row(psi, d_Nx - 1);
      psirowcurr[cntj] = make_cuDoubleComplex(0., 0.);
   }
}

/**
 *    Time propagation with respect to H3 (y-part of the Laplacian).
 *    psi   - array with the wave function values
 *    cbeta - Crank-Nicolson scheme coefficients
 */
void calcluz(cudaPitchedPtr psi, cudaPitchedPtr cbeta) {

   calcluz_kernel<<<dimGrid1d, dimBlock1d>>>(psi, cbeta, d_calphaz, d_cgammaz);

   return;
}

__global__ void calcluz_kernel(cudaPitchedPtr psi, cudaPitchedPtr cbeta, cuDoubleComplex *calphaz, cuDoubleComplex *cgammaz) {
   long cnti, cntj;
   cuDoubleComplex c;
   cuDoubleComplex *psirow, *cbetarow;

   for (cnti = TID_X; cnti < d_Nx; cnti += GRID_STRIDE_X) {
      cbetarow = get_complex_matrix_row(cbeta, cnti);
      psirow = get_complex_matrix_row(psi, cnti);

      cbetarow[d_Nz - 2] = psirow[d_Nz - 1];

      for(cntj = d_Nz - 2; cntj > 0; cntj --) {
         c = cuCsub(cuCadd(cuCmul(d_minusAz, psirow[cntj + 1]), cuCmul(d_Az0r, psirow[cntj])), cuCmul(d_Az, psirow[cntj - 1]));
         cbetarow[cntj - 1] = cuCmul(cgammaz[cntj], cuCsub(cuCmul(d_Az, cbetarow[cntj]), c));
      }

      psirow[0] = make_cuDoubleComplex(0., 0.);

      for(cntj = 0; cntj < d_Nz - 2; cntj ++) {
         psirow[cntj + 1] = cuCadd(cuCmul(calphaz[cntj], psirow[cntj]), cbetarow[cntj]);
      }

      psirow[d_Nz - 1] = make_cuDoubleComplex(0., 0.);
   }
}

void outpsi2xz(cuDoubleComplex **psi, FILE *file) {
   long cnti, cntj;

   for (cnti = 0; cnti < Nz; cnti += outstpz) {
      for (cntj = 0; cntj < Nx; cntj += outstpx) {
         fprintf(file, "%8le %8le %8le\n", z[cnti], x[cntj], cuCabs(psi[cntj][cnti]) * cuCabs(psi[cntj][cnti]));
      }
      fprintf(file, "\n");
      fflush(file);
   }

   /*for(cnti = 0; cnti < Nx; cnti += outstpx) {
      for(cntj = 0; cntj < Nz; cntj += outstpz) {
         fprintf(file, "%8le %8le %8le\n", x[cnti], z[cntj], cuCabs(psi[cnti][cntj]) * cuCabs(psi[cnti][cntj]));
      }
      fprintf(file, "\n");
      fflush(file);
   }*/

   return;
}

void outdenx(cuDoubleComplex **psi, double *tmp, FILE *file) {
   long cnti, cntj;

   for(cnti = 0; cnti < Nx; cnti += outstpx) {
      for(cntj = 0; cntj < Nz; cntj ++) {
         tmp[cntj] = cuCabs(psi[cnti][cntj]) * cuCabs(psi[cnti][cntj]);
      }
      fprintf(file, "%8le %8le\n", x[cnti], simpint(dz, tmp, Nz));
      fflush(file);
   }
}

void outdenz(cuDoubleComplex **psi, double *tmp, FILE *file) {
   long cnti, cntj;

   for(cntj = 0; cntj < Nz; cntj += outstpz) {
      for(cnti = 0; cnti < Nx; cnti ++) {
         tmp[cnti] = cuCabs(psi[cnti][cntj]) * cuCabs(psi[cnti][cntj]);
      }
      fprintf(file, "%8le %8le\n", z[cntj], simpint(dx, tmp, Nx));
      fflush(file);
   }
}


==> DBEC-GP-CUDA_v3_0/src/real3d-cuda/real3d-cuda.cu <==
/**
 * DBEC-GP-CUDA programs are developed by:
 *
 * Vladimir Loncar, Antun Balaz, Aleksandar Bogojevic
 * (Scientific Computing Laboratory, Institute of Physics Belgrade, Serbia)
 *
 * Srdjan Skrbic
 * (Department of Mathematics and Informatics, Faculty of Sciences, University of Novi Sad, Serbia)
 *
 * Paulsamy Muruganandam
 * (Bharathidasan University, Tamil Nadu, India)
 *
 * Sadhan K. Adhikari
 * (UNESP - Sao Paulo State University, Brazil)
 *
 *
 * Public use and modification of this code are allowed provided that the
 * following papers are cited:
 * [1] V. Loncar et al., Comput. Phys. Commun. 200 (2016) 406.
 * [2] R. Kishor Kumar et al., Comput. Phys. Commun. 195 (2015) 117.
 *
 * The authors would be grateful for all information and/or comments
 * regarding the use of the code.
 */

extern "C" {
#include "real3d-cuda.cuh"
}

int main(int argc, char **argv) {
   FILE *out;
   FILE *file;
   FILE *filerms;
   FILE *dyna;
   char filename[MAX_FILENAME_SIZE];
   long cnti;
   long newNx, newNy, newNz;
   double norm, mu, en;
   double *rms;
   cuDoubleComplex ***psi;
   double *tmpxi, *tmpyi, *tmpzi, *tmpxj, *tmpyj, *tmpzj;
   const char *sizeAdjusted;
   cuDoubleComplex psiNx2Ny2Nz2;

   cudaCheckError(cudaDeviceReset());

   cudaPitchedPtr d_psi;
   cudaPitchedPtr d_psidd2;
   double *d_tmpx, *d_tmpy;
   cudaPitchedPtr d_tmpyzx, d_tmpxzy, d_tmpxyz;
   cudaPitchedPtr d_tmpmu, d_tmpen;
   cudaPitchedPtr d_tmpyz, d_tmpxz, d_tmpxy;
   cudaPitchedPtr d_cbeta;
   cudaMemcpy3DParms psiparam = { 0 }, psiNx2Ny2Nz2param = { 0 };

   double nstptime, npastime, nruntime, totaltime;
   cudaEvent_t start, stop, total;

   cudaCheckError(cudaEventCreate(&start));
   cudaCheckError(cudaEventCreate(&stop));
   cudaCheckError(cudaEventCreate(&total));
   start_cuda_timer(total);

   pi = 3.14159265358979;

   if ((argc != 3) || (strcmp(*(argv + 1), "-i") != 0)) {
      fprintf(stderr, "Usage: %s -i <input parameter file> \n", *argv);
      exit(EXIT_FAILURE);
   }

   if (! cfg_init(argv[2])) {
      fprintf(stderr, "Wrong input parameter file.\n");
      exit(EXIT_FAILURE);
   }

   readpar();
   initsize(&newNx, &newNy, &newNz);

   if (Nx != newNx || Ny != newNy || Nz != newNz) {
      Nx = newNx; Ny = newNy; Nz = newNz;
      sizeAdjusted = "(adjusted)";
   } else {
      sizeAdjusted = "";
   }

   rms = alloc_double_vector(RMS_ARRAY_SIZE);

   x = alloc_double_vector(Nx);
   y = alloc_double_vector(Ny);
   z = alloc_double_vector(Nz);

   x2 = alloc_double_vector(Nx);
   y2 = alloc_double_vector(Ny);
   z2 = alloc_double_vector(Nz);

   pot = alloc_double_tensor(Nx, Ny, Nz);
   potdd = alloc_double_tensor(Nx, Ny, Nz);
   psi = alloc_complex_tensor(Nx, Ny, Nz);

   calphax = alloc_complex_vector(Nx - 1);
   calphay = alloc_complex_vector(Ny - 1);
   calphaz = alloc_complex_vector(Nz - 1);
   cgammax = alloc_complex_vector(Nx - 1);
   cgammay = alloc_complex_vector(Ny - 1);
   cgammaz = alloc_complex_vector(Nz - 1);

   tmpxi = alloc_double_vector(Nx);
   tmpyi = alloc_double_vector(Ny);
   tmpzi = alloc_double_vector(Nz);
   tmpxj = alloc_double_vector(Nx);
   tmpyj = alloc_double_vector(Ny);
   tmpzj = alloc_double_vector(Nz);

   pin_complex_tensor(psi, Nx, Ny, Nz);
   pin_double_tensor(pot, Nx, Ny, Nz);
   pin_double_tensor(potdd, Nx, Ny, Nz);


   d_x2 = alloc_double_vector_device(Nx);
   d_y2 = alloc_double_vector_device(Ny);
   d_z2 = alloc_double_vector_device(Nz);

   d_ctensor = alloc_complex_tensor_device(Nx, Ny, Nz + 2);
   d_ctensor_h1 = make_cudaPitchedPtr((char *)d_ctensor.ptr, d_ctensor.pitch / 2, d_ctensor.xsize, d_ctensor.ysize);
   d_ctensor_h2 = make_cudaPitchedPtr(((char *)d_ctensor.ptr) + (Nx / 2) * d_ctensor.pitch * d_ctensor.ysize, d_ctensor.pitch / 2, d_ctensor.xsize, d_ctensor.ysize);

   d_psi = alloc_complex_tensor_device(Nx, Ny, Nz);
   d_psidd2 = d_ctensor_h1;

   d_calphax = alloc_complex_vector_device(Nx - 1);
   d_calphay = alloc_complex_vector_device(Ny - 1);
   d_calphaz = alloc_complex_vector_device(Nz - 1);
   d_cbeta = d_ctensor;
   d_cgammax = alloc_complex_vector_device(Nx - 1);
   d_cgammay = alloc_complex_vector_device(Ny - 1);
   d_cgammaz = alloc_complex_vector_device(Nz - 1);

   d_tmpx = alloc_double_vector_device(Nx);
   d_tmpy = alloc_double_vector_device(Ny);

   d_tmpxyz = d_ctensor_h1;
   d_tmpyzx = make_cudaPitchedPtr(d_tmpxyz.ptr, sizeof(double) * Nx, Ny, Nz);
   d_tmpxzy = make_cudaPitchedPtr(d_tmpxyz.ptr, sizeof(double) * Ny, Nx, Nz);
   d_tmpmu = d_ctensor_h1;
   d_tmpen = d_ctensor_h2;

   d_tmpyz = alloc_complex_matrix_device(Ny, Nz);
   d_tmpxz = alloc_complex_matrix_device(Nx, Nz);
   d_tmpxy = alloc_complex_matrix_device(Nx, Ny);

   simpint_init(MAX(Nx, Ny, Nz));


   file = NULL;

   if (output != NULL) {
      sprintf(filename, "%s.txt", output);
      out = fopen(filename, "w");
   } else out = stdout;

   if (rmsout != NULL) {
      sprintf(filename, "%s.txt", rmsout);
      filerms = fopen(filename, "w");
   } else filerms = NULL;

   if (opt == 2) par = 2.;
   else par = 1.;

   Nx2 = Nx / 2; Ny2 = Ny / 2; Nz2 = Nz / 2;
   dx2 = dx * dx; dy2 = dy * dy; dz2 = dz * dz;

   fprintf(out, " Real time propagation 3D,   OPTION = %d\n\n", opt);
   fprintf(out, "  Number of Atoms N = %li, Unit of length AHO = %.8f m\n", Na, aho);
   fprintf(out, "  Scattering length a = %.2f*a0, Dipolar ADD = %.2f*a0\n", as, add);
   fprintf(out, "  Nonlinearity G_3D = %.4f, Strength of DDI GD_3D = %.5f\n", g0, gd0);
   fprintf(out, "  Parameters of trap: GAMMA = %.2f, ANU = %.2f, LAMBDA = %.2f\n\n", vgamma, vnu, vlambda);
   fprintf(out, " # Space Stp: NX = %li, NY = %li, NZ = %li %s\n", Nx, Ny, Nz, sizeAdjusted);
   fprintf(out, "  Space Step: DX = %.6f, DY = %.6f, DZ = %.6f\n", dx, dy, dz);
   fprintf(out, " # Time Stp : NSTP = %li, NPAS = %li, NRUN = %li\n", Nstp, Npas, Nrun);
   fprintf(out, "   Time Step:   DT = %.6f\n",  dt);
   fprintf(out, "   Dipolar Cut off:   R = %.3f\n\n",  cutoff);
   fprintf(out, " * Change for dynamics: GPAR = %.3f, GDPAR = %.3f *\n\n", gpar, gdpar);
   fprintf(out, "                  --------------------------------------------------------\n");
   fprintf(out, "                    Norm      Chem        Ener/N     <r>     |Psi(0,0,0)|^2\n");
   fprintf(out, "                  --------------------------------------------------------\n");
   fflush(out);

   if (Nstp == 0) {
      g = par * g0;
      gd = par * gd0;
   } else {
      g = 0.;
      gd = 0.;
   }

   initpsi(psi);
   initpot();
   gencoef();
   initpotdd(tmpxi, tmpyi, tmpzi, tmpxj, tmpyj, tmpzj);
   initdevice();


   psiparam.srcPtr = make_cudaPitchedPtr(psi[0][0], Nz * sizeof(cuDoubleComplex), Nz, Ny);
   psiparam.dstPtr = d_psi;
   psiparam.extent = make_cudaExtent(Nz * sizeof(cuDoubleComplex), Ny, Nx);
   psiparam.kind = cudaMemcpyHostToDevice;

   psiNx2Ny2Nz2param.srcPtr = make_cudaPitchedPtr((cuDoubleComplex *)((((char *)d_psi.ptr) + Nx2 * d_psi.pitch * Ny) + Ny2 * d_psi.pitch) + Nz2, sizeof(cuDoubleComplex), 1, 1);
   psiNx2Ny2Nz2param.dstPtr = make_cudaPitchedPtr(&psiNx2Ny2Nz2, sizeof(cuDoubleComplex), 1, 1);
   psiNx2Ny2Nz2param.extent = make_cudaExtent(sizeof(cuDoubleComplex), 1, 1);
   psiNx2Ny2Nz2param.kind = cudaMemcpyDeviceToHost;

   cudaCheckError(cudaMemcpy3D(&psiparam));

   psiparam.srcPtr = d_psi;
   psiparam.dstPtr = make_cudaPitchedPtr(psi[0][0], Nz * sizeof(cuDoubleComplex), Nz, Ny);
   psiparam.extent = make_cudaExtent(Nz * sizeof(cuDoubleComplex), Ny, Nx);
   psiparam.kind = cudaMemcpyDeviceToHost;


   calcnorm(&norm, d_psi, d_tmpxyz, d_tmpxy, d_tmpx);
   calcmuen(&mu, &en, d_psi, d_psidd2, d_tmpmu, d_tmpen, d_tmpxy, d_tmpx);
   calcrms(rms, d_psi, d_tmpyzx, d_tmpxzy, d_tmpxyz, d_tmpyz, d_tmpxz, d_tmpxy, d_tmpx, d_tmpy);

   cudaCheckError(cudaMemcpy3D(&psiNx2Ny2Nz2param));
   fprintf(out, "Initial : %15.4f %11.5f %11.5f %10.5f %10.5f\n", norm, mu / par, en / par, *rms, cuCabs(psiNx2Ny2Nz2) * cuCabs(psiNx2Ny2Nz2));
   fflush(out);
   if (rmsout != NULL) {
      fprintf(filerms, " Real time propagation 3D,   OPTION = %d\n\n", opt);
      fprintf(filerms, "                  --------------------------------------------------------\n");
      fprintf(filerms, "Values of rms size:     <r>          <x>          <y>          <z>\n");
      fprintf(filerms, "                  --------------------------------------------------------\n");
      fprintf(filerms, "           Initial:%12.5f %12.5f %12.5f %12.5f\n", rms[0], rms[1], rms[2], rms[3]);
      fflush(filerms);
   }

   if (initout != NULL) {
      cudaCheckError(cudaMemcpy3D(&psiparam));

      sprintf(filename, "%s.txt", initout);
      file = fopen(filename, "w");
      outdenxyz(psi, file);
      fclose(file);

      sprintf(filename, "%s1d_x.txt", initout);
      file = fopen(filename, "w");
      outdenx(psi, tmpyi, tmpzi, file);
      fclose(file);

      sprintf(filename, "%s1d_y.txt", initout);
      file = fopen(filename, "w");
      outdeny(psi, tmpxi, tmpzi, file);
      fclose(file);

      sprintf(filename, "%s1d_z.txt", initout);
      file = fopen(filename, "w");
      outdenz(psi, tmpxi, tmpyi, file);
      fclose(file);
      /*
           sprintf(filename, "%s2d_xy.txt", initout);
           file = fopen(filename, "w");
           outdenxy(psi, tmpzi, file);
           fclose(file);

           sprintf(filename, "%s2d_xz.txt", initout);
           file = fopen(filename, "w");
           outdenxz(psi, tmpyi, file);
           fclose(file);

           sprintf(filename, "%s2d_yz.txt", initout);
           file = fopen(filename, "w");
           outdenyz(psi, tmpxi, file);
           fclose(file);

           sprintf(filename, "%s3d_x0z.txt", initout);
           file = fopen(filename, "w");
           outpsi2xz(psi, file);
           fclose(file);

           sprintf(filename, "%s3d_xy0.txt", initout);
           file = fopen(filename, "w");
           outpsi2xy(psi, file);
           fclose(file);
      */
   }

   // ---------------------------------------------------------------- NSTP
   if (Nstp != 0) {
      start_cuda_timer(start);
      for (cnti = 0; cnti < Nstp; cnti ++) {
         g += par * g0 / Nstp;
         gd += par * gd0 / Nstp;
         calcnu(d_psi, d_psidd2);
         calclux(d_psi, d_cbeta);
         calcluy(d_psi, d_cbeta);
         calcluz(d_psi, d_cbeta);
      }
      calcnorm(&norm, d_psi, d_tmpxyz, d_tmpxy, d_tmpx);
      calcmuen(&mu, &en, d_psi, d_psidd2, d_tmpmu, d_tmpen, d_tmpxy, d_tmpx);
      calcrms(rms, d_psi, d_tmpyzx, d_tmpxzy, d_tmpxyz, d_tmpyz, d_tmpxz, d_tmpxy, d_tmpx, d_tmpy);
      nstptime = stop_cuda_timer(start, stop);

      cudaCheckError(cudaMemcpy3D(&psiNx2Ny2Nz2param));
      fprintf(out, "After NSTP iter.:%8.4f %11.5f %11.5f %10.5f %10.5f\n", norm, mu / par, en / par, *rms, cuCabs(psiNx2Ny2Nz2) * cuCabs(psiNx2Ny2Nz2));
      fflush(out);
      if (rmsout != NULL) {
         fprintf(filerms, "  After NSTP iter.:%12.5f %12.5f %12.5f %12.5f\n", rms[0], rms[1], rms[2], rms[3]);
         fflush(filerms);
      }

      if (Nstpout != NULL) {
         cudaCheckError(cudaMemcpy3D(&psiparam));

         sprintf(filename, "%s.txt", Nstpout);
         file = fopen(filename, "w");
         outdenxyz(psi, file);
         fclose(file);

         sprintf(filename, "%s1d_x.txt", Nstpout);
         file = fopen(filename, "w");
         outdenx(psi, tmpyi, tmpzi, file);
         fclose(file);

         sprintf(filename, "%s1d_y.txt", Nstpout);
         file = fopen(filename, "w");
         outdeny(psi, tmpxi, tmpzi, file);
         fclose(file);

         sprintf(filename, "%s1d_z.txt", Nstpout);
         file = fopen(filename, "w");
         outdenz(psi, tmpxi, tmpyi, file);
         fclose(file);
         /*
             sprintf(filename, "%s2d_xy.txt", Nstpout);
             file = fopen(filename, "w");
             outdenxy(psi, tmpzi, file);
             fclose(file);

             sprintf(filename, "%s2d_xz.txt", Nstpout);
             file = fopen(filename, "w");
             outdenxz(psi, tmpyi, file);
             fclose(file);

             sprintf(filename, "%s2d_yz.txt", Nstpout);
             file = fopen(filename, "w");
             outdenyz(psi, tmpxi, file);
             fclose(file);

             sprintf(filename, "%s3d_x0z.txt", Nstpout);
             file = fopen(filename, "w");
             outpsi2xz(psi, file);
             fclose(file);

             sprintf(filename, "%s3d_xy0.txt", Nstpout);
             file = fopen(filename, "w");
             outpsi2xy(psi, file);
             fclose(file);
          */
      }
   } else {
      g = par * g0;
      gd = par * gd0;
   }

   if (dynaout != NULL) {
      sprintf(filename, "%s.txt", dynaout);
      dyna = fopen(filename, "w");
   } else dyna = NULL;
   // ------------------------------------------------------------------- NPAS
   start_cuda_timer(start);
   for (cnti = 0; cnti < Npas; cnti ++) {
      calcnu(d_psi, d_psidd2);
      calclux(d_psi, d_cbeta);
      calcluy(d_psi, d_cbeta);
      calcluz(d_psi, d_cbeta);
      if ((dynaout != NULL) && (cnti % outstpt == 0)) {
         calcrms(rms, d_psi, d_tmpyzx, d_tmpxzy, d_tmpxyz, d_tmpyz, d_tmpxz, d_tmpxy, d_tmpx, d_tmpy);
         fprintf(dyna, "%8le   %8le   %8le   %8le   %8le\n", cnti * dt * par, rms[0], rms[1], rms[2], rms[3]);
         fflush(dyna);
      }
   }
   calcnorm(&norm, d_psi, d_tmpxyz, d_tmpxy, d_tmpx);
   calcmuen(&mu, &en, d_psi, d_psidd2, d_tmpmu, d_tmpen, d_tmpxy, d_tmpx);
   calcrms(rms, d_psi, d_tmpyzx, d_tmpxzy, d_tmpxyz, d_tmpyz, d_tmpxz, d_tmpxy, d_tmpx, d_tmpy);
   npastime = stop_cuda_timer(start, stop);

   cudaCheckError(cudaMemcpy3D(&psiNx2Ny2Nz2param));
   fprintf(out, "After NPAS iter.:%8.4f %11.5f %11.5f %10.5f %10.5f\n", norm, mu / par, en / par, *rms, cuCabs(psiNx2Ny2Nz2) * cuCabs(psiNx2Ny2Nz2));
   fflush(out);

   if (rmsout != NULL) {
      fprintf(filerms, "  After NPAS iter.:%12.5f %12.5f %12.5f %12.5f\n", rms[0], rms[1], rms[2], rms[3]);
      fflush(filerms);
   }

   if (Npasout != NULL) {
      cudaCheckError(cudaMemcpy3D(&psiparam));

      sprintf(filename, "%s.txt", Npasout);
      file = fopen(filename, "w");
      outdenxyz(psi, file);
      fclose(file);

      sprintf(filename, "%s1d_x.txt", Npasout);
      file = fopen(filename, "w");
      outdenx(psi, tmpyi, tmpzi, file);
      fclose(file);

      sprintf(filename, "%s1d_y.txt", Npasout);
      file = fopen(filename, "w");
      outdeny(psi, tmpxi, tmpzi, file);
      fclose(file);

      sprintf(filename, "%s1d_z.txt", Npasout);
      file = fopen(filename, "w");
      outdenz(psi, tmpxi, tmpyi, file);
      fclose(file);
      /*
           sprintf(filename, "%s2d_xy.txt", Npasout);
           file = fopen(filename, "w");
           outdenxy(psi, tmpzi, file);
           fclose(file);

           sprintf(filename, "%s2d_xz.txt", Npasout);
           file = fopen(filename, "w");
           outdenxz(psi, tmpyi, file);
           fclose(file);

           sprintf(filename, "%s2d_yz.txt", Npasout);
           file = fopen(filename, "w");
           outdenyz(psi, tmpxi, file);
           fclose(file);

           sprintf(filename, "%s3d_x0z.txt", Npasout);
           file = fopen(filename, "w");
           outpsi2xz(psi, file);
           fclose(file);

           sprintf(filename, "%s3d_xy0.txt", Npasout);
           file = fopen(filename, "w");
           outpsi2xy(psi, file);
           fclose(file);
      */
   }

   g =  gpar * g;
   gd = gdpar * gd;

   // ------------------------------------------------------------------- NRUN
   start_cuda_timer(start);
   for (cnti = 0; cnti < Nrun; cnti ++) {
      calcnu(d_psi, d_psidd2);
      calclux(d_psi, d_cbeta);
      calcluy(d_psi, d_cbeta);
      calcluz(d_psi, d_cbeta);
      if ((dynaout != NULL) && (cnti % outstpt == 0)) {
         calcrms(rms, d_psi, d_tmpyzx, d_tmpxzy, d_tmpxyz, d_tmpyz, d_tmpxz, d_tmpxy, d_tmpx, d_tmpy);
         fprintf(dyna, "%8le   %8le   %8le   %8le   %8le\n",  (cnti * dt  + dt * Npas) * par, rms[0], rms[1], rms[2], rms[3]);
      }
   }
   calcnorm(&norm, d_psi, d_tmpxyz, d_tmpxy, d_tmpx);
   calcmuen(&mu, &en, d_psi, d_psidd2, d_tmpmu, d_tmpen, d_tmpxy, d_tmpx);
   calcrms(rms, d_psi, d_tmpyzx, d_tmpxzy, d_tmpxyz, d_tmpyz, d_tmpxz, d_tmpxy, d_tmpx, d_tmpy);
   nruntime = stop_cuda_timer(start, stop);

   if (dynaout != NULL) fclose(dyna);

   cudaCheckError(cudaMemcpy3D(&psiNx2Ny2Nz2param));
   fprintf(out, "After NRUN iter.:%8.4f %11.5f %11.5f %10.5f %10.5f\n", norm, mu / par, en / par, *rms, cuCabs(psiNx2Ny2Nz2) * cuCabs(psiNx2Ny2Nz2));

   fflush(out);
   if (rmsout != NULL) {
      fprintf(filerms, "  After NRUN iter.:%12.5f %12.5f %12.5f %12.5f\n", rms[0], rms[1], rms[2], rms[3]);
      fprintf(filerms, "                  --------------------------------------------------------\n");
   }

   if (rmsout != NULL) fclose(filerms);
   if (Nrunout != NULL) {
      cudaCheckError(cudaMemcpy3D(&psiparam));

      sprintf(filename, "%s.txt", Nrunout);
      file = fopen(filename, "w");
      outdenxyz(psi, file);
      fclose(file);

      sprintf(filename, "%s1d_x.txt", Nrunout);
      file = fopen(filename, "w");
      outdenx(psi, tmpyi, tmpzi, file);
      fclose(file);

      sprintf(filename, "%s1d_y.txt", Nrunout);
      file = fopen(filename, "w");
      outdeny(psi, tmpxi, tmpzi, file);
      fclose(file);

      sprintf(filename, "%s1d_z.txt", Nrunout);
      file = fopen(filename, "w");
      outdenz(psi, tmpxi, tmpyi, file);
      fclose(file);
      /*
            sprintf(filename, "%s2d_xy.txt", Nrunout);
            file = fopen(filename, "w");
            outdenxy(psi, tmpzi, file);
            fclose(file);

            sprintf(filename, "%s2d_xz.txt", Nrunout);
            file = fopen(filename, "w");
            outdenxz(psi, tmpyi, file);
            fclose(file);

            sprintf(filename, "%s2d_yz.txt", Nrunout);
            file = fopen(filename, "w");
            outdenyz(psi, tmpxi, file);
            fclose(file);

            sprintf(filename, "%s3d_x0z.txt", Nrunout);
            file = fopen(filename, "w");
            outpsi2xz(psi, file);
            fclose(file);

            sprintf(filename, "%s3d_xy0.txt", Nrunout);
            file = fopen(filename, "w");
            outpsi2xy(psi, file);
            fclose(file);
       */
   }

   fprintf(out, "                  --------------------------------------------------------\n\n");

   free_double_vector(rms);

   free_double_vector(x);
   free_double_vector(y);
   free_double_vector(z);

   free_double_vector(x2);
   free_double_vector(y2);
   free_double_vector(z2);

   free_pinned_double_tensor(pot);
   free_pinned_double_tensor(potdd);
   free_pinned_complex_tensor(psi);

   free_complex_vector(calphax);
   free_complex_vector(calphay);
   free_complex_vector(calphaz);
   free_complex_vector(cgammax);
   free_complex_vector(cgammay);
   free_complex_vector(cgammaz);

   free_double_vector(tmpxi);
   free_double_vector(tmpyi);
   free_double_vector(tmpzi);
   free_double_vector(tmpxj);
   free_double_vector(tmpyj);
   free_double_vector(tmpzj);

   cudaCheckError(cudaStreamDestroy(exec_stream));
   cudaCheckError(cudaStreamDestroy(data_stream));

   free_double_vector_device(d_x2);
   free_double_vector_device(d_y2);
   free_double_vector_device(d_z2);

   free_complex_tensor_device(d_psi);

   free_complex_vector_device(d_calphax);
   free_complex_vector_device(d_calphay);
   free_complex_vector_device(d_calphaz);
   free_complex_vector_device(d_cgammax);
   free_complex_vector_device(d_cgammay);
   free_complex_vector_device(d_cgammaz);

   free_complex_tensor_device(d_ctensor);
   if (d_dtensor1.ptr != NULL) free_double_tensor_device(d_dtensor1);
   if (d_dtensor2.ptr != NULL) free_double_tensor_device(d_dtensor2);

   free_double_vector_device(d_tmpx);
   free_double_vector_device(d_tmpy);

   free_double_matrix_device(d_tmpyz);
   free_double_matrix_device(d_tmpxz);
   free_double_matrix_device(d_tmpxy);

   simpint_destroy();

   cudaCheckFFTError(cufftDestroy(planD2Z));
   cudaCheckFFTError(cufftDestroy(planZ2D));

   totaltime = stop_cuda_timer(total, stop);
   fprintf(out, " Clock Time: %.3f seconds\n", totaltime / 1000);
   fprintf(out, " GPU Time: %.3f seconds\n", (nstptime + npastime + nruntime) / 1000);

   if(output != NULL) fclose(out);

   cudaCheckError(cudaEventDestroy(start));
   cudaCheckError(cudaEventDestroy(stop));
   cudaCheckError(cudaEventDestroy(total));

   cudaDeviceSynchronize();
   cudaCheckError(cudaDeviceReset());

   return(EXIT_SUCCESS);
}

/**
 *    Reading input parameters from the configuration file.
 */
void readpar() {
   char *cfg_tmp;

   if ((cfg_tmp = cfg_read("OPTION")) == NULL) {
      fprintf(stderr, "OPTION is not defined in the configuration file\n");
      exit(EXIT_FAILURE);
   }
   opt = atol(cfg_tmp);

   if ((cfg_tmp = cfg_read("NATOMS")) == NULL) {
      fprintf(stderr, "NATOMS is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Na = atol(cfg_tmp);

   if ((cfg_tmp = cfg_read("G0")) == NULL) {
      if ((cfg_tmp = cfg_read("AHO")) == NULL) {
         fprintf(stderr, "AHO is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      aho = atof(cfg_tmp);

      if ((cfg_tmp = cfg_read("AS")) == NULL) {
         fprintf(stderr, "AS is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      as = atof(cfg_tmp);

      g0 = 4. * pi * as * Na * BOHR_RADIUS / aho;
   } else {
      g0 = atof(cfg_tmp);
   }

   if ((cfg_tmp = cfg_read("GPAR")) == NULL) {
      fprintf(stderr, "GPAR is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   gpar = atof(cfg_tmp);

   if ((cfg_tmp = cfg_read("GDD0")) == NULL) {
      if ((cfg_tmp = cfg_read("AHO")) == NULL) {
         fprintf(stderr, "AHO is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      aho = atof(cfg_tmp);

      if ((cfg_tmp = cfg_read("ADD")) == NULL) {
         fprintf(stderr, "ADD is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      add = atof(cfg_tmp);

      gd0 = 3. * add * Na * BOHR_RADIUS / aho;
   } else {
      gd0 = atof(cfg_tmp);
   }

   if ((cfg_tmp = cfg_read("GDDPAR")) == NULL) {
      fprintf(stderr, "GDDPAR is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   gdpar = atof(cfg_tmp);

   if ((cfg_tmp = cfg_read("NX")) == NULL) {
      fprintf(stderr, "NX is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nx = atol(cfg_tmp);

   if ((cfg_tmp = cfg_read("NY")) == NULL) {
      fprintf(stderr, "NY is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Ny = atol(cfg_tmp);

   if ((cfg_tmp = cfg_read("NZ")) == NULL) {
      fprintf(stderr, "Nz is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nz = atol(cfg_tmp);

   if ((cfg_tmp = cfg_read("DX")) == NULL) {
      fprintf(stderr, "DX is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   dx = atof(cfg_tmp);

   if ((cfg_tmp = cfg_read("DY")) == NULL) {
      fprintf(stderr, "DY is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   dy = atof(cfg_tmp);

   if ((cfg_tmp = cfg_read("DZ")) == NULL) {
      fprintf(stderr, "DZ is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   dz = atof(cfg_tmp);

   if ((cfg_tmp = cfg_read("DT")) == NULL) {
      fprintf(stderr, "DT is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   dt = atof(cfg_tmp);

   if ((cfg_tmp = cfg_read("GAMMA")) == NULL) {
      fprintf(stderr, "GAMMA is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   vgamma = atof(cfg_tmp);

   if ((cfg_tmp = cfg_read("NU")) == NULL) {
      fprintf(stderr, "NU is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   vnu = atof(cfg_tmp);

   if ((cfg_tmp = cfg_read("LAMBDA")) == NULL) {
      fprintf(stderr, "LAMBDA is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   vlambda = atof(cfg_tmp);

   if ((cfg_tmp = cfg_read("NSTP")) == NULL) {
      fprintf(stderr, "NSTP is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nstp = atol(cfg_tmp);

   if ((cfg_tmp = cfg_read("NPAS")) == NULL) {
      fprintf(stderr, "NPAS is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Npas = atol(cfg_tmp);

   if ((cfg_tmp = cfg_read("NRUN")) == NULL) {
      fprintf(stderr, "NRUN is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nrun = atol(cfg_tmp);

   if ((cfg_tmp = cfg_read("CUTOFF")) == NULL) {
      fprintf(stderr, "CUTOFF is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   cutoff = atof(cfg_tmp);

   output = cfg_read("OUTPUT");
   rmsout = cfg_read("RMSOUT");
   dynaout = cfg_read("DYNAOUT");
   initout = cfg_read("INITOUT");
   Nstpout = cfg_read("NSTPOUT");
   Npasout = cfg_read("NPASOUT");
   Nrunout = cfg_read("NRUNOUT");

   if ((initout != NULL) || (Nstpout != NULL) || (Npasout != NULL) || (Nrunout != NULL)) {
      if ((cfg_tmp = cfg_read("OUTSTPX")) == NULL) {
         fprintf(stderr, "OUTSTPX is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      outstpx = atol(cfg_tmp);

      if ((cfg_tmp = cfg_read("OUTSTPY")) == NULL) {
         fprintf(stderr, "OUTSTPY is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      outstpy = atol(cfg_tmp);

      if ((cfg_tmp = cfg_read("OUTSTPZ")) == NULL) {
         fprintf(stderr, "OUTSTPZ is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      outstpz = atol(cfg_tmp);
   }

   if (rmsout != NULL) {
      if ((cfg_tmp = cfg_read("OUTSTPT")) == NULL) {
         fprintf(stderr, "OUTSTPT is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      outstpt = atol(cfg_tmp);
   }

   if (dynaout != NULL) {
      if ((cfg_tmp = cfg_read("OUTSTPT")) == NULL) {
         fprintf(stderr, "OUTSTPT is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      outstpt = atol(cfg_tmp);
   }

   if ((cfg_tmp = cfg_read("DEVICE")) == NULL) {
      device = -1;
   } else {
      device = atoi(cfg_tmp);
   }

   if ((cfg_tmp = cfg_read("POTMEM")) == NULL) {
      potmem = -1;
   } else {
      potmem = atoi(cfg_tmp);
      if (potmem < 0 || potmem > 2) {
         fprintf(stderr, "POTMEM can be 0, 1 or 2.\n");
         exit(EXIT_FAILURE);
      }
   }

   return;
}

/**
 *    Determine optimal sizes of Nx, Ny and Nz and use of memory.
 */
void initsize(long *newNx, long *newNy, long *newNz) {
   long tmpNx, tmpNy, tmpNz;
   cufftHandle plan1d, plan3d;
   size_t workSize1d, workSize3d;
   long arraySize1d, arraySize3d;
   size_t typeSize;

   if (device == -1) {
      cudaCheckError(cudaGetDevice(&device));
   }

   cudaCheckError(cudaSetDevice(device));

   typeSize = sizeof(double);

   arraySize3d = Nx * Ny * (Nz + 2) * typeSize;
   tmpNx = Nx; tmpNy = Ny; tmpNz = Nz;
   cudaCheckFFTError(cufftCreate(&plan3d));
   cudaCheckFFTError(cufftSetAutoAllocation(plan3d, 0));
   cudaCheckFFTError(cufftMakePlan3d(plan3d, tmpNx, tmpNy, tmpNz, CUFFT_D2Z, &workSize3d));
   cudaCheckFFTError(cufftDestroy(plan3d));

   while (workSize3d > arraySize3d) {
      arraySize1d = tmpNx * typeSize;
      cudaCheckFFTError(cufftCreate(&plan1d));
      cudaCheckFFTError(cufftMakePlan1d(plan1d, tmpNx, CUFFT_D2Z, 1, &workSize1d));
      cudaCheckFFTError(cufftDestroy(plan1d));
      while (workSize1d > arraySize1d) {
         tmpNx++;
         arraySize1d = tmpNx * typeSize;
         cudaCheckFFTError(cufftCreate(&plan1d));
         cudaCheckFFTError(cufftMakePlan1d(plan1d, tmpNx, CUFFT_D2Z, 1, &workSize1d));
         cudaCheckFFTError(cufftDestroy(plan1d));
      }

      arraySize1d = tmpNy * typeSize;
      cudaCheckFFTError(cufftCreate(&plan1d));
      cudaCheckFFTError(cufftMakePlan1d(plan1d, tmpNy, CUFFT_D2Z, 1, &workSize1d));
      cudaCheckFFTError(cufftDestroy(plan1d));
      while (workSize1d > arraySize1d) {
         tmpNy++;
         arraySize1d = tmpNy * typeSize;
         cudaCheckFFTError(cufftCreate(&plan1d));
         cudaCheckFFTError(cufftMakePlan1d(plan1d, tmpNy, CUFFT_D2Z, 1, &workSize1d));
         cudaCheckFFTError(cufftDestroy(plan1d));
      }

      arraySize1d = (tmpNz + 2) * typeSize;
      cudaCheckFFTError(cufftCreate(&plan1d));
      cudaCheckFFTError(cufftMakePlan1d(plan1d, tmpNz, CUFFT_D2Z, 1, &workSize1d));
      cudaCheckFFTError(cufftDestroy(plan1d));
      while (workSize1d > arraySize1d) {
         tmpNz++;
         arraySize1d = (tmpNz + 2) * typeSize;
         cudaCheckFFTError(cufftCreate(&plan1d));
         cudaCheckFFTError(cufftMakePlan1d(plan1d, tmpNz, CUFFT_D2Z, 1, &workSize1d));
         cudaCheckFFTError(cufftDestroy(plan1d));
      }

      arraySize3d = tmpNx * tmpNy * (tmpNz + 2) * typeSize;
      cudaCheckFFTError(cufftCreate(&plan3d));
      cudaCheckFFTError(cufftSetAutoAllocation(plan3d, 0));
      cudaCheckFFTError(cufftMakePlan3d(plan3d, tmpNx, tmpNy, tmpNz, CUFFT_D2Z, &workSize3d));
      cudaCheckFFTError(cufftDestroy(plan3d));
   }

   *newNx = tmpNx; *newNy = tmpNy; *newNz = tmpNz;

}

/**
 *    Initialization of the space mesh and the initial wave function.
 *    psi - array with the wave function values
 */
void initpsi(cuDoubleComplex ***psi) {
   long cnti, cntj, cntk;
   double cpsi;
   double tmp;
   FILE *file;

   cpsi = sqrt(pi * sqrt(pi / (vgamma * vnu * vlambda)));

   for (cnti = 0; cnti < Nx; cnti ++) {
      x[cnti] = (cnti - Nx2) * dx;
      x2[cnti] = x[cnti] * x[cnti];
   }

   for (cntj = 0; cntj < Ny; cntj ++) {
      y[cntj] = (cntj - Ny2) * dy;
      y2[cntj] = y[cntj] * y[cntj];
   }

   for (cntk = 0; cntk < Nz; cntk ++) {
      z[cntk] = (cntk - Nz2) * dz;
      z2[cntk] = z[cntk] * z[cntk];
   }

   if (Nstp != 0) {
      for (cnti = 0; cnti < Nx; cnti ++) {
         for (cntj = 0; cntj < Ny; cntj ++) {
            for (cntk = 0; cntk < Nz; cntk ++) {
               tmp = exp(- 0.5 * (vgamma * x2[cnti] + vnu * y2[cntj] + vlambda * z2[cntk]));
               psi[cnti][cntj][cntk] = make_cuDoubleComplex(tmp / cpsi, 0.);
            }
         }
      }
   }

   if (Nstp == 0) {
      if ((file = fopen("imag3d-den.txt", "r")) == NULL) { /* open a text file for reading */
         printf("Run the program using the input file to read. e.g.: imag3d-den.txt\n");
         exit(1); /*couldn't open the requested file!*/
      }

      file = fopen("imag3d-den.txt", "r");
      for (cnti = 0; cnti < Nx; cnti ++) {
         for (cntj = 0; cntj < Ny; cntj ++) {
            for (cntk = 0; cntk < Nz; cntk ++) {
               //if (fscanf(file,"%lf %lf %lf %lf\n", &x[cnti], &y[cntj], &z[cntk], &tmp)) {
               if (fscanf(file, "%lf\n", &tmp)) {
                  psi[cnti][cntj][cntk] = make_cuDoubleComplex(sqrt(tmp), 0);
               }
            }
         }
      }
      fclose(file);
   }

   return;
}

/**
 *    Initialization of the potential.
 */
void initpot() {
   long cnti, cntj, cntk;
   double vnu2, vlambda2, vgamma2;

   vnu2 = vnu * vnu;
   vlambda2 = vlambda * vlambda;
   vgamma2 = vgamma * vgamma;

   for (cnti = 0; cnti < Nx; cnti ++) {
      for (cntj = 0; cntj < Ny; cntj ++) {
         for (cntk = 0; cntk < Nz; cntk ++) {
            pot[cnti][cntj][cntk] = 0.5 * par * (vgamma2 * x2[cnti] + vnu2 * y2[cntj] + vlambda2 * z2[cntk]);
         }
      }
   }

   return;
}

/**
 *    Crank-Nicolson scheme coefficients generation.
 */
void gencoef() {
   long cnti;
   cuDoubleComplex minus1;

   Ax0 = make_cuDoubleComplex(1., dt / dx2 / (3. - par));
   Ay0 = make_cuDoubleComplex(1., dt / dy2 / (3. - par));
   Az0 = make_cuDoubleComplex(1., dt / dz2 / (3. - par));

   Ax0r = cuConj(Ax0);
   Ay0r = cuConj(Ay0);
   Az0r = cuConj(Az0);

   Ax = make_cuDoubleComplex(0., - 0.5 * dt / dx2 / (3. - par));
   Ay = make_cuDoubleComplex(0., - 0.5 * dt / dy2 / (3. - par));
   Az = make_cuDoubleComplex(0., - 0.5 * dt / dz2 / (3. - par));

   minusAx = make_cuDoubleComplex(0., - Ax.y);
   minusAy = make_cuDoubleComplex(0., - Ay.y);
   minusAz = make_cuDoubleComplex(0., - Az.y);

   minus1 = make_cuDoubleComplex(-1., 0.);

   calphax[Nx - 2] = make_cuDoubleComplex(0., 0.);
   cgammax[Nx - 2] = cuCdiv(minus1, Ax0);
   for (cnti = Nx - 2; cnti > 0; cnti --) {
      calphax[cnti - 1] = cuCmul(Ax, cgammax[cnti]);
      cgammax[cnti - 1] = cuCdiv(minus1, cuCadd(Ax0, cuCmul(Ax, calphax[cnti - 1])));
   }

   calphay[Ny - 2] = make_cuDoubleComplex(0., 0.);
   cgammay[Ny - 2] = cuCdiv(minus1, Ay0);
   for (cnti = Ny - 2; cnti > 0; cnti --) {
      calphay[cnti - 1] = cuCmul(Ay, cgammay[cnti]);
      cgammay[cnti - 1] = cuCdiv(minus1, cuCadd(Ay0, cuCmul(Ay, calphay[cnti - 1])));
   }

   calphaz[Nz - 2] = make_cuDoubleComplex(0., 0.);
   cgammaz[Nz - 2] = cuCdiv(minus1, Az0);
   for (cnti = Nz - 2; cnti > 0; cnti --) {
      calphaz[cnti - 1] = cuCmul(Az, cgammaz[cnti]);
      cgammaz[cnti - 1] = cuCdiv(minus1, cuCadd(Az0, cuCmul(Az, calphaz[cnti - 1])));
   }

   return;
}

/**
 *    Initialization of the dipolar potential.
 *    kx  - array with the space mesh values in the x-direction in the K-space
 *    ky  - array with the space mesh values in the y-direction in the K-space
 *    kz  - array with the space mesh values in the z-direction in the K-space
 *    kx2 - array with the squared space mesh values in the x-direction in the
 *          K-space
 *    ky2 - array with the squared space mesh values in the y-direction in the
 *          K-space
 *    kz2 - array with the squared space mesh values in the z-direction in the
 *          K-space
 */
void initpotdd(double *kx, double *ky, double *kz, double *kx2, double *ky2, double *kz2) {
   long cnti, cntj, cntk;
   double dkx, dky, dkz, xk, tmp;

   dkx = 2. * pi / (Nx * dx);
   dky = 2. * pi / (Ny * dy);
   dkz = 2. * pi / (Nz * dz);

   for (cnti = 0; cnti < Nx2; cnti ++) kx[cnti] = cnti * dkx;
   for (cnti = 0; cnti < Nx2; cnti ++) kx[cnti + Nx2] = (cnti - Nx2) * dkx;
   for (cntj = 0; cntj < Ny2; cntj ++) ky[cntj] = cntj * dky;
   for (cntj = 0; cntj < Ny2; cntj ++) ky[cntj + Ny2] = (cntj - Ny2) * dky;
   for (cntk = 0; cntk < Nz2; cntk ++) kz[cntk] = cntk * dkz;
   for (cntk = 0; cntk < Nz2; cntk ++) kz[cntk + Nz2] = (cntk - Nz2) * dkz;

   for (cnti = 0; cnti < Nx; cnti ++) kx2[cnti] = kx[cnti] * kx[cnti];
   for (cntj = 0; cntj < Ny; cntj ++) ky2[cntj] = ky[cntj] * ky[cntj];
   for (cntk = 0; cntk < Nz; cntk ++) kz2[cntk] = kz[cntk] * kz[cntk];

   for (cnti = 0; cnti < Nx; cnti ++) {
      for (cntj = 0; cntj < Ny; cntj ++) {
         for (cntk = 0; cntk < Nz; cntk ++) {
            xk = sqrt(kz2[cntk] + kx2[cnti] + ky2[cntj]);
            tmp = 1. + 3. * cos(xk * cutoff) / (xk * xk * cutoff * cutoff) - 3. * sin(xk * cutoff) / (xk * xk * xk * cutoff * cutoff * cutoff);
            potdd[cnti][cntj][cntk] = (4. * pi * (3. * kz2[cntk] / (kx2[cnti] + ky2[cntj] + kz2[cntk]) - 1.) / 3.) * tmp;
         }
      }
   }
   potdd[0][0][0] = 0.;

   return;
}

void initdevice() {
   int numSMs;
   size_t freeMem, totalMem;
   int target, tensors;
   int fft_size[3], fft_d[3], fft_z[3];
   size_t workSizeD2Z, workSizeZ2D;

   cudaCheckError(cudaStreamCreate(&exec_stream));
   cudaCheckError(cudaStreamCreate(&data_stream));

   cudaCheckError(cudaMemcpyToSymbol(d_Nx, &Nx, sizeof(Nx)));
   cudaCheckError(cudaMemcpyToSymbol(d_Ny, &Ny, sizeof(Ny)));
   cudaCheckError(cudaMemcpyToSymbol(d_Nz, &Nz, sizeof(Nz)));

   cudaCheckError(cudaMemcpyToSymbol(d_dx, &dx, sizeof(dx)));
   cudaCheckError(cudaMemcpyToSymbol(d_dy, &dy, sizeof(dy)));
   cudaCheckError(cudaMemcpyToSymbol(d_dz, &dz, sizeof(dz)));

   cudaCheckError(cudaMemcpyToSymbol(d_dt, &dt, sizeof(dt)));

   cudaCheckError(cudaMemcpyToSymbol(d_Ax0r, &Ax0r, sizeof(Ax0r)));
   cudaCheckError(cudaMemcpyToSymbol(d_Ax, &Ax, sizeof(Ax)));
   cudaCheckError(cudaMemcpyToSymbol(d_minusAx, &minusAx, sizeof(minusAx)));

   cudaCheckError(cudaMemcpyToSymbol(d_Ay0r, &Ay0r, sizeof(Ay0r)));
   cudaCheckError(cudaMemcpyToSymbol(d_Ay, &Ay, sizeof(Ay)));
   cudaCheckError(cudaMemcpyToSymbol(d_minusAy, &minusAy, sizeof(minusAy)));

   cudaCheckError(cudaMemcpyToSymbol(d_Az0r, &Az0r, sizeof(Az0r)));
   cudaCheckError(cudaMemcpyToSymbol(d_Az, &Az, sizeof(Az)));
   cudaCheckError(cudaMemcpyToSymbol(d_minusAz, &minusAz, sizeof(minusAz)));

   cudaCheckError(cudaMemcpy(d_x2, x2, Nx * sizeof(double), cudaMemcpyHostToDevice));
   cudaCheckError(cudaMemcpy(d_y2, y2, Ny * sizeof(double), cudaMemcpyHostToDevice));
   cudaCheckError(cudaMemcpy(d_z2, z2, Nz * sizeof(double), cudaMemcpyHostToDevice));

   cudaCheckError(cudaMemcpy(d_calphax, calphax, (Nx - 1) * sizeof(cuDoubleComplex), cudaMemcpyHostToDevice));
   cudaCheckError(cudaMemcpy(d_calphay, calphay, (Ny - 1) * sizeof(cuDoubleComplex), cudaMemcpyHostToDevice));
   cudaCheckError(cudaMemcpy(d_calphaz, calphaz, (Nz - 1) * sizeof(cuDoubleComplex), cudaMemcpyHostToDevice));

   cudaCheckError(cudaMemcpy(d_cgammax, cgammax, (Nx - 1) * sizeof(cuDoubleComplex), cudaMemcpyHostToDevice));
   cudaCheckError(cudaMemcpy(d_cgammay, cgammay, (Ny - 1) * sizeof(cuDoubleComplex), cudaMemcpyHostToDevice));
   cudaCheckError(cudaMemcpy(d_cgammaz, cgammaz, (Nz - 1) * sizeof(cuDoubleComplex), cudaMemcpyHostToDevice));

   target = 0;

   if (potmem != -1) target += potmem;

   cudaCheckError(cudaMemGetInfo(&freeMem, &totalMem));

   tensors = (freeMem / ((Nx * Ny * Nz) * sizeof(double))) - target;

   if (tensors < 0) {
      fprintf(stderr, "Insufficient memory on CUDA device %d.\n", device);
      exit(EXIT_FAILURE);
   }

   if (potmem == -1) {
      if (tensors >= 2) {
         potmem = 2;
      } else if (tensors >= 1) {
         potmem = 1;
      } else {
         potmem = 0;
      }
   }

   potparam.srcPtr = make_cudaPitchedPtr(pot[0][0], Nz * sizeof(double), Nz, Ny);
   //potparam.dstPtr = d_pot;
   potparam.extent = make_cudaExtent(Nz * sizeof(double), Ny, Nx);
   potparam.kind = cudaMemcpyHostToDevice;

   potddparam.srcPtr = make_cudaPitchedPtr(potdd[0][0], Nz * sizeof(double), Nz, Ny);
   //potddparam.dstPtr = d_potdd;
   potddparam.extent = make_cudaExtent(Nz * sizeof(double), Ny, Nx);
   potddparam.kind = cudaMemcpyHostToDevice;


   fft_size[0] = Nx;
   fft_size[1] = Ny;
   fft_size[2] = Nz;

   fft_d[0] = fft_z[0] = Nx;
   fft_d[1] = fft_z[1] = Ny;
   fft_d[2] = d_ctensor_h1.pitch / sizeof(cufftDoubleReal);
   fft_z[2] = d_ctensor_h1.pitch / sizeof(cufftDoubleComplex);

   cudaCheckFFTError(cufftCreate(&planD2Z));
   cudaCheckFFTError(cufftCreate(&planZ2D));

   cudaCheckFFTError(cufftSetAutoAllocation(planD2Z, 0));
   cudaCheckFFTError(cufftSetAutoAllocation(planZ2D, 0));

   cudaCheckFFTError(cufftSetWorkArea(planD2Z, d_ctensor_h2.ptr));
   cudaCheckFFTError(cufftSetWorkArea(planZ2D, d_ctensor_h2.ptr));

   switch (potmem) {
   case 0:
      d_pot = map_double_tensor(pot, Nx, Ny, Nz);
      d_potdd = map_double_tensor(potdd, Nx, Ny, Nz);

      calcpsidd2 = &calcpsidd2_mem;

      break;
   case 1:
      d_dtensor1 = alloc_double_tensor_device(Nx, Ny, Nz);
      d_pot = d_dtensor1;
      d_potdd = d_dtensor1;

      potparam.dstPtr = d_pot;
      potddparam.dstPtr = d_potdd;

      calcpsidd2 = &calcpsidd2_cpy;

      cudaCheckFFTError(cufftSetStream(planD2Z, exec_stream));
      cudaCheckFFTError(cufftSetStream(planZ2D, exec_stream));

      break;
   case 2:
      d_dtensor1 = alloc_double_tensor_device(Nx, Ny, Nz);
      d_dtensor2 = alloc_double_tensor_device(Nx, Ny, Nz);
      d_pot = d_dtensor1;
      d_potdd = d_dtensor2;

      potparam.dstPtr = d_pot;

      potddparam.dstPtr = d_potdd;

      cudaCheckError(cudaMemcpy3D(&potparam));
      cudaCheckError(cudaMemcpy3D(&potddparam));

      calcpsidd2 = &calcpsidd2_mem;

      break;
   default:
      fprintf(stderr, "Invalid POTMEM value %d\n", potmem);
      exit(EXIT_FAILURE);
   }

   cudaCheckFFTError(cufftMakePlanMany(planD2Z, 3, fft_size, fft_d, 1, 1, fft_z, 1, 1, CUFFT_D2Z, 1, &workSizeD2Z));
   cudaCheckFFTError(cufftMakePlanMany(planZ2D, 3, fft_size, fft_z, 1, 1, fft_d, 1, 1, CUFFT_Z2D, 1, &workSizeZ2D));

   if (workSizeD2Z > (Nx / 2) * d_ctensor.pitch * d_ctensor.ysize || workSizeZ2D > (Nx / 2) * d_ctensor.pitch * d_ctensor.ysize) {
      fprintf(stderr, "Required FFT work size is too large, try changing the number of discretization points. \n");
      exit(EXIT_FAILURE);
   }

   cudaDeviceGetAttribute(&numSMs, cudaDevAttrMultiProcessorCount, device);

   dimBlock3d.x = dimBlock3d.y = dimBlock3d.z = CUDA_BLOCK_SIZE_3D;
   dimGrid3d.x = dimGrid3d.y = dimGrid3d.z = numSMs;

   dimBlock2d.x = dimBlock2d.y = CUDA_BLOCK_SIZE_2D;
   dimGrid2d.x = dimGrid2d.y = numSMs;

   dimBlock1d.x = CUDA_BLOCK_SIZE;
   dimGrid1d.x = numSMs;
}

/**
 *    Calculation of psi^2.
 *    psi  - array with the wave function values
 *    psi2 - array with the squared wave function values
 */
void calcpsi2(cudaPitchedPtr psi, cudaPitchedPtr psi2) {

   calcpsi2_kernel<<<dimGrid3d, dimBlock3d>>>(psi, psi2);

   return;
}

__global__ void calcpsi2_kernel(cudaPitchedPtr psi, cudaPitchedPtr psi2) {
   long cnti, cntj, cntk;
   cuDoubleComplex *psirow;
   double *psi2row;
   double tmp;

   for (cnti = TID_Z; cnti < d_Nx; cnti += GRID_STRIDE_Z) {
      for (cntj = TID_Y; cntj < d_Ny; cntj += GRID_STRIDE_Y) {
         psirow = get_complex_tensor_row(psi, cnti, cntj);
         psi2row = get_double_tensor_row(psi2, cnti, cntj);

         for (cntk = TID_X; cntk < d_Nz; cntk += GRID_STRIDE_X) {
            tmp = cuCabs(psirow[cntk]);
            psi2row[cntk] = tmp * tmp;
         }
      }
   }
}

/**
 *    Calculation of the wave function norm and normalization.
 *    norm   - wave function norm
 *    psi    - array with the wave function values
 *    tmpxyz - temporary array
 *    tmpxy  - temporary array
 *    tmpx   - temporary array
 */
void calcnorm(double *norm, cudaPitchedPtr psi, cudaPitchedPtr tmpxyz, cudaPitchedPtr tmpxy, double *tmpx) {

   calcpsi2(psi, tmpxyz);

   simpint3d_kernel<<<dimGrid2d, dimBlock2d>>>(dz, tmpxyz, tmpxy, Nx, Ny, Nz);
   simpint2d_kernel<<<dimGrid1d, dimBlock1d>>>(dy, tmpxy, tmpx, Nx, Ny);

   *norm = sqrt(simpint_gpu(dx, tmpx, Nx));

   return;
}

/**
 *    Calculation of the chemical potential and energy.
 *    mu      - chemical potential
 *    en      - energy
 *    psi     - array with the wave function values
 *    psidd2  - array with the squared wave function values
 *    tmpxyz  - temporary array
 *    tmpmuen - temporary array
 *    tmpxy   - temporary array
 *    tmpx    - temporary array
 */
void calcmuen(double *mu, double *en, cudaPitchedPtr psi, cudaPitchedPtr psidd2, cudaPitchedPtr tmpmu, cudaPitchedPtr tmpen, cudaPitchedPtr tmpxy, double *tmpx) {

   calcpsidd2(psi, psidd2);

   calcmuen_kernel1<<<dimGrid3d, dimBlock3d>>>(psi, psidd2, d_pot, tmpmu, tmpen, g, gd);

   calcmuen_kernel2x<<<dimGrid3d, dimBlock3d>>>(psi, tmpmu, tmpen, par);
   calcmuen_kernel2y<<<dimGrid3d, dimBlock3d>>>(psi, tmpmu, tmpen, par);
   calcmuen_kernel2z<<<dimGrid3d, dimBlock3d>>>(psi, tmpmu, tmpen, par);

   simpint3d_kernel<<<dimGrid2d, dimBlock2d>>>(dz, tmpmu, tmpxy, Nx, Ny, Nz);
   simpint2d_kernel<<<dimGrid1d, dimBlock1d>>>(dy, tmpxy, tmpx, Nx, Ny);
   *mu = simpint_gpu(dx, tmpx, Nx);

   simpint3d_kernel<<<dimGrid2d, dimBlock2d>>>(dz, tmpen, tmpxy, Nx, Ny, Nz);
   simpint2d_kernel<<<dimGrid1d, dimBlock1d>>>(dy, tmpxy, tmpx, Nx, Ny);
   *en = simpint_gpu(dx, tmpx, Nx);

   return;
}

__global__ void calcmuen_kernel1(cudaPitchedPtr psi, cudaPitchedPtr psidd2, cudaPitchedPtr pot, cudaPitchedPtr tmpmu, cudaPitchedPtr tmpen, double g, double gd) {
   long cnti, cntj, cntk;
   cuDoubleComplex *psirow;
   double *psidd2row, *tmpmurow, *tmpenrow, *potrow;
   double psi2, psi2lin, psidd2lin;
   double tmppot;

   for (cnti = TID_Z; cnti < d_Nx; cnti += GRID_STRIDE_Z) {
      for (cntj = TID_Y; cntj < d_Ny; cntj += GRID_STRIDE_Y) {
         psirow = get_complex_tensor_row(psi, cnti, cntj);
         psidd2row = get_double_tensor_row(psidd2, cnti, cntj);
         potrow = get_double_tensor_row(pot, cnti, cntj);
         tmpmurow = get_double_tensor_row(tmpmu, cnti, cntj);
         tmpenrow = get_double_tensor_row(tmpen, cnti, cntj);

         for (cntk = TID_X; cntk < d_Nz; cntk += GRID_STRIDE_X) {
            psi2 = cuCabs(psirow[cntk]);
            psi2 *= psi2;
            psi2lin = psi2 * g;
            psidd2lin = (psidd2row[cntk] / (d_Nx * d_Ny * d_Nz)) * gd;
            tmppot = potrow[cntk];
            tmpmurow[cntk] = (tmppot + psi2lin + psidd2lin) * psi2;
            tmpenrow[cntk] = (tmppot + 0.5 * psi2lin + 0.5 * psidd2lin) * psi2;
         }
      }
   }
}

__global__ void calcmuen_kernel2x(cudaPitchedPtr psi, cudaPitchedPtr tmpmu, cudaPitchedPtr tmpen, double par) {
   long cnti, cntj, cntk;
   cuDoubleComplex *psirow1, *psirow2, *psirow3, *psirow4;
   double *tmpmurow, *tmpenrow;
   double dpsix;

   for (cntj = TID_Z; cntj < d_Ny; cntj += GRID_STRIDE_Z) {
      for (cntk = TID_Y; cntk < d_Nz; cntk += GRID_STRIDE_Y) {
         for (cnti = TID_X; cnti < d_Nx; cnti += GRID_STRIDE_X) {
            tmpmurow = get_double_tensor_row(tmpmu, cnti, cntj);
            tmpenrow = get_double_tensor_row(tmpen, cnti, cntj);

            if (cnti == 0) {
               dpsix = 0.;
            }

            if (cnti == 1) {
               psirow1 = get_complex_tensor_row(psi, 2, cntj);
               psirow2 = get_complex_tensor_row(psi, 0, cntj);

               dpsix = (cuCabs(psirow1[cntk]) - cuCabs(psirow2[cntk])) / (2. * d_dx);
            }

            if (cnti > 1 && cnti < d_Nx - 2) {
               psirow1 = get_complex_tensor_row(psi, cnti - 2, cntj);
               psirow2 = get_complex_tensor_row(psi, cnti - 1, cntj);
               psirow3 = get_complex_tensor_row(psi, cnti + 1, cntj);
               psirow4 = get_complex_tensor_row(psi, cnti + 2, cntj);

               dpsix = (cuCabs(psirow1[cntk]) - 8. * cuCabs(psirow2[cntk]) + 8. * cuCabs(psirow3[cntk]) - cuCabs(psirow4[cntk])) / (12. * d_dx);
            }

            if (cnti == d_Nx - 2) {
               psirow1 = get_complex_tensor_row(psi, d_Nx - 1, cntj);
               psirow2 = get_complex_tensor_row(psi, d_Nx - 3, cntj);

               dpsix = (cuCabs(psirow1[cntk]) - cuCabs(psirow2[cntk])) / (2. * d_dx);
            }

            if (cnti == d_Nx - 1) {
               dpsix = 0.;
            }

            tmpmurow[cntk] += dpsix * dpsix / (3. - par);
            tmpenrow[cntk] += dpsix * dpsix / (3. - par);
         }
      }
   }
}

__global__ void calcmuen_kernel2y(cudaPitchedPtr psi, cudaPitchedPtr tmpmu, cudaPitchedPtr tmpen, double par) {
   long cnti, cntj, cntk;
   cuDoubleComplex *psirow1, *psirow2, *psirow3, *psirow4;
   double *tmpmurow, *tmpenrow;
   double dpsiy;

   for (cnti = TID_Z; cnti < d_Nx; cnti += GRID_STRIDE_Z) {
      for (cntk = TID_Y; cntk < d_Nz; cntk += GRID_STRIDE_Y) {
         for (cntj = TID_X; cntj < d_Ny; cntj += GRID_STRIDE_X) {
            tmpmurow = get_double_tensor_row(tmpmu, cnti, cntj);
            tmpenrow = get_double_tensor_row(tmpen, cnti, cntj);

            if (cntj == 0) {
               dpsiy = 0.;
            }

            if (cntj == 1) {
               psirow1 = get_complex_tensor_row(psi, cnti, 2);
               psirow2 = get_complex_tensor_row(psi, cnti, 0);

               dpsiy = (cuCabs(psirow1[cntk]) - cuCabs(psirow2[cntk])) / (2. * d_dy);
            }

            if (cntj > 1 && cntj < d_Ny - 2) {
               psirow1 = get_complex_tensor_row(psi, cnti, cntj - 2);
               psirow2 = get_complex_tensor_row(psi, cnti, cntj - 1);
               psirow3 = get_complex_tensor_row(psi, cnti, cntj + 1);
               psirow4 = get_complex_tensor_row(psi, cnti, cntj + 2);

               dpsiy = (cuCabs(psirow1[cntk]) - 8. * cuCabs(psirow2[cntk]) + 8. * cuCabs(psirow3[cntk]) - cuCabs(psirow4[cntk])) / (12. * d_dy);
            }

            if (cntj == d_Ny - 2) {
               psirow1 = get_complex_tensor_row(psi, cnti, d_Ny - 1);
               psirow2 = get_complex_tensor_row(psi, cnti, d_Ny - 3);

               dpsiy = (cuCabs(psirow1[cntk]) - cuCabs(psirow2[cntk])) / (2. * d_dy);
            }

            if (cntj == d_Ny - 1) {
               dpsiy = 0.;
            }

            tmpmurow[cntk] += dpsiy * dpsiy / (3. - par);
            tmpenrow[cntk] += dpsiy * dpsiy / (3. - par);
         }
      }
   }
}

__global__ void calcmuen_kernel2z(cudaPitchedPtr psi, cudaPitchedPtr tmpmu, cudaPitchedPtr tmpen, double par) {
   long cnti, cntj, cntk;
   cuDoubleComplex *psirow;
   double *tmpmurow, *tmpenrow;
   double dpsiz;

   for (cnti = TID_Z; cnti < d_Nx; cnti += GRID_STRIDE_Z) {
      for (cntj = TID_Y; cntj < d_Ny; cntj += GRID_STRIDE_Y) {
         psirow = get_complex_tensor_row(psi, cnti, cntj);
         tmpmurow = get_double_tensor_row(tmpmu, cnti, cntj);
         tmpenrow = get_double_tensor_row(tmpen, cnti, cntj);

         for (cntk = TID_X; cntk < d_Nz; cntk += GRID_STRIDE_X) {
            if (cntk == 0) {
               dpsiz = 0.;
            }

            if (cntk == 1) {
               dpsiz = (cuCabs(psirow[2]) - cuCabs(psirow[0])) / (2. * d_dz);
            }

            if (cntk > 1 && cntk < d_Nz - 2) {
               dpsiz = (cuCabs(psirow[cntk - 2]) - 8. * cuCabs(psirow[cntk - 1]) + 8. * cuCabs(psirow[cntk + 1]) - cuCabs(psirow[cntk + 2])) / (12. * d_dz);
            }

            if (cntk == d_Nz - 2) {
               dpsiz = (cuCabs(psirow[d_Nz - 1]) - cuCabs(psirow[d_Nz - 3])) / (2. * d_dz);
            }

            if (cntk == d_Nz - 1) {
               dpsiz = 0.;
            }

            tmpmurow[cntk] += dpsiz * dpsiz / (3. - par);
            tmpenrow[cntk] += dpsiz * dpsiz / (3. - par);
         }
      }
   }
}

/**
 *    Calculation of squared wave function values for dipole-dipole
 *    interaction.
 *    psi    - array with the wave function values
 *    psidd2 - array with the squared wave function values (scaled by Nx * Ny * Nz)
 */
void calcpsidd2_mem(cudaPitchedPtr psi, cudaPitchedPtr psidd2) {

   calcpsi2(psi, psidd2);

   cudaCheckFFTError(cufftExecD2Z(planD2Z, (cufftDoubleReal *) psidd2.ptr, (cufftDoubleComplex *) psidd2.ptr));

   calcpsidd2_kernel1<<<dimGrid3d, dimBlock3d>>>(psidd2, d_potdd);

   cudaCheckFFTError(cufftExecZ2D(planZ2D, (cufftDoubleComplex *) psidd2.ptr, (cufftDoubleReal *) psidd2.ptr));

   calcpsidd2_kernel2<<<dimGrid2d, dimBlock2d>>>(psidd2);

   return;
}

void calcpsidd2_cpy(cudaPitchedPtr psi, cudaPitchedPtr psidd2) {

   cudaCheckError(cudaMemcpy3DAsync(&potddparam, data_stream));

   calcpsi2(psi, psidd2);

   cudaCheckFFTError(cufftExecD2Z(planD2Z, (cufftDoubleReal *) psidd2.ptr, (cufftDoubleComplex *) psidd2.ptr));

   cudaCheckError(cudaStreamSynchronize(data_stream));

   calcpsidd2_kernel1<<<dimGrid3d, dimBlock3d, 0, exec_stream>>>(psidd2, d_potdd);

   cudaCheckError(cudaStreamSynchronize(exec_stream));
   cudaCheckError(cudaMemcpy3DAsync(&potparam, data_stream));

   cudaCheckFFTError(cufftExecZ2D(planZ2D, (cufftDoubleComplex *) psidd2.ptr, (cufftDoubleReal *) psidd2.ptr));

   calcpsidd2_kernel2<<<dimGrid2d, dimBlock2d, 0, exec_stream>>>(psidd2);

   return;
}

__global__ void calcpsidd2_kernel1(cudaPitchedPtr psidd2, cudaPitchedPtr potdd) {
   long cnti, cntj, cntk;
   double *potddrow;
   cuDoubleComplex *psidd2row;
   double tmp;

   for (cnti = TID_Z; cnti < d_Nx; cnti += GRID_STRIDE_Z) {
      for (cntj = TID_Y; cntj < d_Ny; cntj += GRID_STRIDE_Y) {
         psidd2row = get_complex_tensor_row(psidd2, cnti, cntj);
         potddrow = get_double_tensor_row(potdd, cnti, cntj);

         for (cntk = TID_X; cntk < d_Nz / 2 + 1; cntk += GRID_STRIDE_X) {
            tmp = potddrow[cntk];
            psidd2row[cntk].x *= tmp;
            psidd2row[cntk].y *= tmp;
         }
      }
   }
}

__global__ void calcpsidd2_kernel2(cudaPitchedPtr psidd2) {
   long cnti, cntj, cntk;
   double *psidd2row, *psidd2firstrow, *psidd2lastrow;

   for (cntj = TID_Y; cntj < d_Ny - 1; cntj += GRID_STRIDE_Y) {
      psidd2firstrow = get_double_tensor_row(psidd2, 0, cntj);
      psidd2lastrow = get_double_tensor_row(psidd2, d_Nx - 1, cntj);

      for (cntk = TID_X; cntk < d_Nz - 1; cntk += GRID_STRIDE_X) {
         psidd2lastrow[cntk] = psidd2firstrow[cntk];
      }
   }

   for (cnti = TID_Y; cnti < d_Nx - 1; cnti += GRID_STRIDE_Y) {
      psidd2firstrow = get_double_tensor_row(psidd2, cnti, 0);
      psidd2lastrow = get_double_tensor_row(psidd2, cnti, d_Ny - 1);

      for (cntk = TID_X; cntk < d_Nz - 1; cntk += GRID_STRIDE_X) {
         psidd2lastrow[cntk] = psidd2firstrow[cntk];
      }
   }

   for (cnti = TID_Y; cnti < d_Nx - 1; cnti += GRID_STRIDE_Y) {
      for (cntj = TID_X; cntj < d_Ny - 1; cntj += GRID_STRIDE_X) {
         psidd2row = get_double_tensor_row(psidd2, cnti, cntj);

         psidd2row[d_Nz - 1] = psidd2row[0];
      }
   }
}

/**
 *    Calculation of the root mean square radius.
 *    rms    - root mean square radius
 *    psi    - array with the wave function values
 *    tmpyzx - temporary array
 *    tmpxzy - temporary array
 *    tmpxyz - temporary array
 *    tmpyz  - temporary array
 *    tmpxz  - temporary array
 *    tmpxy  - temporary array
 *    tmpx   - temporary array
 *    tmpy   - temporary array
 */
void calcrms(double *rms, cudaPitchedPtr psi, cudaPitchedPtr tmpyzx, cudaPitchedPtr tmpxzy, cudaPitchedPtr tmpxyz, cudaPitchedPtr tmpyz, cudaPitchedPtr tmpxz, cudaPitchedPtr tmpxy, double *tmpx, double *tmpy) {

   calcrms_kernel1x<<<dimGrid3d, dimBlock3d>>>(psi, tmpyzx, d_x2);
   simpint3d_kernel<<<dimGrid2d, dimBlock2d>>>(dx, tmpyzx, tmpyz, Ny, Nz, Nx);
   simpint2d_kernel<<<dimGrid1d, dimBlock1d>>>(dz, tmpyz, tmpy, Ny, Nz);
   rms[1] = sqrt(simpint_gpu(dy, tmpy, Ny));

   calcrms_kernel1y<<<dimGrid3d, dimBlock3d>>>(psi, tmpxzy, d_y2);
   simpint3d_kernel<<<dimGrid2d, dimBlock2d>>>(dx, tmpxzy, tmpxz, Nx, Nz, Ny);
   simpint2d_kernel<<<dimGrid1d, dimBlock1d>>>(dz, tmpxz, tmpx, Nx, Nz);
   rms[2] = sqrt(simpint_gpu(dx, tmpx, Nx));

   calcrms_kernel1z<<<dimGrid3d, dimBlock3d>>>(psi, tmpxyz, d_z2);
   simpint3d_kernel<<<dimGrid2d, dimBlock2d>>>(dz, tmpxyz, tmpxy, Nx, Ny, Nz);
   simpint2d_kernel<<<dimGrid1d, dimBlock1d>>>(dy, tmpxy, tmpx, Nx, Ny);
   rms[3] = sqrt(simpint_gpu(dx, tmpx, Nx));

   rms[0] = sqrt(rms[1] * rms[1] + rms[2] * rms[2] + rms[3] * rms[3]);

   return;
}

__global__ void calcrms_kernel1x(cudaPitchedPtr psi, cudaPitchedPtr tmpyzx, double *x2) {
   long cnti, cntj, cntk;
   cuDoubleComplex *psirow;
   double *tmpyzxrow;
   double psi2;

   for (cntj = TID_Z; cntj < d_Ny; cntj += GRID_STRIDE_Z) {
      for (cntk = TID_Y; cntk < d_Nz; cntk += GRID_STRIDE_Y) {
         tmpyzxrow = get_double_tensor_row(tmpyzx, cntj, cntk);

         for (cnti = TID_X; cnti < d_Nx; cnti += GRID_STRIDE_X) {
            psirow = get_complex_tensor_row(psi, cnti, cntj);

            psi2 = cuCabs(psirow[cntk]);
            psi2 *= psi2;
            tmpyzxrow[cnti] = x2[cnti] * psi2;
         }
      }
   }
}

__global__ void calcrms_kernel1y(cudaPitchedPtr psi, cudaPitchedPtr tmpxzy, double *y2) {
   long cnti, cntj, cntk;
   cuDoubleComplex *psirow;
   double *tmpxzyrow;
   double psi2;

   for (cnti = TID_Z; cnti < d_Nx; cnti += GRID_STRIDE_Z) {
      for (cntk = TID_Y; cntk < d_Nz; cntk += GRID_STRIDE_Y) {
         tmpxzyrow = get_double_tensor_row(tmpxzy, cnti, cntk);

         for (cntj = TID_X; cntj < d_Ny; cntj += GRID_STRIDE_X) {
            psirow = get_complex_tensor_row(psi, cnti, cntj);

            psi2 = cuCabs(psirow[cntk]);
            psi2 *= psi2;
            tmpxzyrow[cntj] = y2[cntj] * psi2;
         }
      }
   }
}

__global__ void calcrms_kernel1z(cudaPitchedPtr psi, cudaPitchedPtr tmpxyz, double *z2) {
   long cnti, cntj, cntk;
   cuDoubleComplex *psirow;
   double *tmpxyzrow;
   double psi2;

   for (cnti = TID_Z; cnti < d_Nx; cnti += GRID_STRIDE_Z) {
      for (cntj = TID_Y; cntj < d_Ny; cntj += GRID_STRIDE_Y) {
         psirow = get_complex_tensor_row(psi, cnti, cntj);
         tmpxyzrow = get_double_tensor_row(tmpxyz, cnti, cntj);

         for (cntk = TID_X; cntk < d_Nz; cntk += GRID_STRIDE_X) {
            psi2 = cuCabs(psirow[cntk]);
            psi2 *= psi2;
            tmpxyzrow[cntk] = z2[cntk] * psi2;
         }
      }
   }
}

/**
 *    Time propagation with respect to H1 (part of the Hamiltonian without
 *    spatial derivatives).
 *    psi    - array with the wave function values
 *    psidd2 - array with the squared wave function values
 */
void calcnu(cudaPitchedPtr psi, cudaPitchedPtr psidd2) {

   calcpsidd2(psi, psidd2);

   calcnu_kernel<<<dimGrid3d, dimBlock3d>>>(psi, psidd2, d_pot, g, gd);

   return;
}

__global__ void calcnu_kernel(cudaPitchedPtr psi, cudaPitchedPtr psidd2, cudaPitchedPtr pot, double g, double gd) {
   long cnti, cntj, cntk;
   cuDoubleComplex psitmp;
   double psi2lin, psidd2lin, pottmp;
   cuDoubleComplex *psirow;
   double *psidd2row, *potrow;

   for (cnti = TID_Z; cnti < d_Nx; cnti += GRID_STRIDE_Z) {
      for (cntj = TID_Y; cntj < d_Ny; cntj += GRID_STRIDE_Y) {
         psirow = get_complex_tensor_row(psi, cnti, cntj);
         psidd2row = get_double_tensor_row(psidd2, cnti, cntj);
         potrow = get_double_tensor_row(pot, cnti, cntj);

         for (cntk = TID_X; cntk < d_Nz; cntk += GRID_STRIDE_X) {
            psitmp = psirow[cntk];
            psidd2lin = psidd2row[cntk];
            pottmp = potrow[cntk];

            psi2lin = cuCabs(psitmp) * cuCabs(psitmp) * g;
            psidd2lin = (psidd2lin / (d_Nx * d_Ny * d_Nz)) * gd;
            pottmp = d_dt * (pottmp + psi2lin + psidd2lin);

            psirow[cntk] = cuCmul(psitmp, cuCexp(-pottmp));
         }
      }
   }
}

/**
 *    Time propagation with respect to H2 (x-part of the Laplacian).
 *    psi   - array with the wave function values
 *    cbeta - Crank-Nicolson scheme coefficients
 */
void calclux(cudaPitchedPtr psi, cudaPitchedPtr cbeta) {

   calclux_kernel<<<dimGrid2d, dimBlock2d>>>(psi, cbeta, d_calphax, d_cgammax);

   return;
}

__global__ void calclux_kernel(cudaPitchedPtr psi, cudaPitchedPtr cbeta, cuDoubleComplex *calphax, cuDoubleComplex *cgammax) {
   long cnti, cntj, cntk;
   cuDoubleComplex c;
   cuDoubleComplex *psirowprev, *psirowcurr, *psirownext, *cbetarowprev, *cbetarowcurr;

   for (cntj = TID_Y; cntj < d_Ny; cntj += GRID_STRIDE_Y) {
      for (cntk = TID_X; cntk < d_Nz; cntk += GRID_STRIDE_X) {
         cbetarowcurr = get_complex_tensor_row(cbeta, d_Nx - 2, cntj);
         psirowcurr = get_complex_tensor_row(psi, d_Nx - 1, cntj);

         cbetarowcurr[cntk] = psirowcurr[cntk];

         for(cnti = d_Nx - 2; cnti > 0; cnti --) {
            cbetarowprev = get_complex_tensor_row(cbeta, cnti - 1, cntj);
            cbetarowcurr = get_complex_tensor_row(cbeta, cnti, cntj);

            psirowprev = get_complex_tensor_row(psi, cnti - 1, cntj);
            psirowcurr = get_complex_tensor_row(psi, cnti, cntj);
            psirownext = get_complex_tensor_row(psi, cnti + 1, cntj);

            c = cuCsub(cuCadd(cuCmul(d_minusAx, psirownext[cntk]), cuCmul(d_Ax0r, psirowcurr[cntk])), cuCmul(d_Ax, psirowprev[cntk]));
            cbetarowprev[cntk] = cuCmul(cgammax[cnti], cuCsub(cuCmul(d_Ax, cbetarowcurr[cntk]), c));
         }

         psirowcurr = get_complex_tensor_row(psi, 0, cntj);

         psirowcurr[cntk] = make_cuDoubleComplex(0., 0.);

         for(cnti = 0; cnti < d_Nx - 2; cnti ++) {
            cbetarowcurr = get_complex_tensor_row(cbeta, cnti, cntj);

            psirowcurr = get_complex_tensor_row(psi, cnti, cntj);
            psirownext = get_complex_tensor_row(psi, cnti + 1, cntj);

            psirownext[cntk] = cuCfma(calphax[cnti], psirowcurr[cntk], cbetarowcurr[cntk]);
         }

         psirowcurr = get_complex_tensor_row(psi, d_Nx - 1, cntj);

         psirowcurr[cntk] = make_cuDoubleComplex(0., 0.);
      }
   }
}

/**
 *    Time propagation with respect to H3 (y-part of the Laplacian).
 *    psi   - array with the wave function values
 *    cbeta - Crank-Nicolson scheme coefficients
 */
void calcluy(cudaPitchedPtr psi, cudaPitchedPtr cbeta) {

   calcluy_kernel<<<dimGrid2d, dimBlock2d>>>(psi, cbeta, d_calphay, d_cgammay);

   return;
}

__global__ void calcluy_kernel(cudaPitchedPtr psi, cudaPitchedPtr cbeta, cuDoubleComplex *calphay, cuDoubleComplex *cgammay) {
   long cnti, cntj, cntk;
   cuDoubleComplex c;
   cuDoubleComplex *psirowprev, *psirowcurr, *psirownext, *cbetarowprev, *cbetarowcurr;

   for (cnti = TID_Y; cnti < d_Nx; cnti += GRID_STRIDE_Y) {
      for (cntk = TID_X; cntk < d_Nz; cntk += GRID_STRIDE_X) {
         cbetarowcurr = get_complex_tensor_row(cbeta, cnti, d_Ny - 2);
         psirowcurr = get_complex_tensor_row(psi, cnti, d_Ny - 1);

         cbetarowcurr[cntk] = psirowcurr[cntk];

         for(cntj = d_Ny - 2; cntj > 0; cntj --) {
            cbetarowprev = get_complex_tensor_row(cbeta, cnti, cntj - 1);
            cbetarowcurr = get_complex_tensor_row(cbeta, cnti, cntj);

            psirowprev = get_complex_tensor_row(psi, cnti, cntj - 1);
            psirowcurr = get_complex_tensor_row(psi, cnti, cntj);
            psirownext = get_complex_tensor_row(psi, cnti, cntj + 1);

            c = cuCsub(cuCadd(cuCmul(d_minusAy, psirownext[cntk]), cuCmul(d_Ay0r, psirowcurr[cntk])), cuCmul(d_Ay, psirowprev[cntk]));
            cbetarowprev[cntk] = cuCmul(cgammay[cntj], cuCsub(cuCmul(d_Ay, cbetarowcurr[cntk]), c));
         }

         psirowcurr = get_complex_tensor_row(psi, cnti, 0);

         psirowcurr[cntk] = make_cuDoubleComplex(0., 0.);

         for(cntj = 0; cntj < d_Ny - 2; cntj ++) {
            cbetarowcurr = get_complex_tensor_row(cbeta, cnti, cntj);

            psirowcurr = get_complex_tensor_row(psi, cnti, cntj);
            psirownext = get_complex_tensor_row(psi, cnti, cntj + 1);

            psirownext[cntk] = cuCfma(calphay[cntj], psirowcurr[cntk], cbetarowcurr[cntk]);
         }

         psirowcurr = get_complex_tensor_row(psi, cnti, d_Ny - 1);

         psirowcurr[cntk] = make_cuDoubleComplex(0., 0.);
      }
   }
}

/**
 *    Time propagation with respect to H4 (z-part of the Laplacian).
 *    psi   - array with the wave function values
 *    cbeta - Crank-Nicolson scheme coefficients
 */
void calcluz(cudaPitchedPtr psi, cudaPitchedPtr cbeta) {

   calcluz_kernel<<<dimGrid2d, dimBlock2d>>>(psi, cbeta, d_calphaz, d_cgammaz);

   return;
}

__global__ void calcluz_kernel(cudaPitchedPtr psi, cudaPitchedPtr cbeta, cuDoubleComplex *calphaz, cuDoubleComplex *cgammaz) {
   long cnti, cntj, cntk;
   cuDoubleComplex c;
   cuDoubleComplex *psirow, *cbetarow;

   for (cnti = TID_Y; cnti < d_Nx; cnti += GRID_STRIDE_Y) {
      for (cntj = TID_X; cntj < d_Ny; cntj += GRID_STRIDE_X) {
         cbetarow = get_complex_tensor_row(cbeta, cnti, cntj);
         psirow = get_complex_tensor_row(psi, cnti, cntj);

         cbetarow[d_Nz - 2] = psirow[d_Nz - 1];

         for(cntk = d_Nz - 2; cntk > 0; cntk --) {
            c = cuCsub(cuCadd(cuCmul(d_minusAz, psirow[cntk + 1]), cuCmul(d_Az0r, psirow[cntk])), cuCmul(d_Az, psirow[cntk - 1]));
            cbetarow[cntk - 1] = cuCmul(cgammaz[cntk], cuCsub(cuCmul(d_Az, cbetarow[cntk]), c));
         }

         psirow[0] = make_cuDoubleComplex(0., 0.);

         for(cntk = 0; cntk < d_Nz - 2; cntk ++) {
            psirow[cntk + 1] = cuCfma(calphaz[cntk], psirow[cntk], cbetarow[cntk]);
         }

         psirow[d_Nz - 1] = make_cuDoubleComplex(0., 0.);
      }
   }
}

void outdenxyz(cuDoubleComplex ***psi, FILE *file) {
   long cnti, cntj, cntk;

   for (cnti = 0; cnti < Nx; cnti += outstpx) {
      for (cntj = 0; cntj < Ny; cntj += outstpy) {
         for (cntk = 0; cntk < Nz; cntk += outstpz) {
            //fprintf(file, "%8le %8le %8le %8le\n", x[cnti], y[cntj], z[cntk], cuCabs(psi[cnti][cntj][cntk]) * cuCabs(psi[cnti][cntj][cntk]));
            fprintf(file, "%8le\n", cuCabs(psi[cnti][cntj][cntk]) * cuCabs(psi[cnti][cntj][cntk]));
            fflush(file);
         }
      }
   }

   return;
}

void outdenx(cuDoubleComplex ***psi, double *tmpy, double *tmpz, FILE *file) {
   long cnti, cntj, cntk;

   for (cnti = 0; cnti < Nx; cnti += outstpx) {
      for (cntj = 0; cntj < Ny; cntj ++) {
         for (cntk = 0; cntk < Nz; cntk ++) {
            tmpz[cntk] = cuCabs(psi[cnti][cntj][cntk]);
            tmpz[cntk] *= tmpz[cntk];
         }
         tmpy[cntj] = simpint(dz, tmpz, Nz);
      }
      fprintf(file, "%8le %8le\n", x[cnti], simpint(dy, tmpy, Ny));
      fflush(file);
   }
}

void outdeny(cuDoubleComplex ***psi, double *tmpx, double *tmpz, FILE *file) {
   long cnti, cntj, cntk;

   for (cntj = 0; cntj < Ny; cntj += outstpy) {
      for (cnti = 0; cnti < Nx; cnti ++) {
         for (cntk = 0; cntk < Nz; cntk ++) {
            tmpz[cntk] = cuCabs(psi[cnti][cntj][cntk]) * cuCabs(psi[cnti][cntj][cntk]);
         }
         tmpx[cnti] = simpint(dz, tmpz, Nz);
      }
      fprintf(file, "%8le %8le\n", y[cntj], simpint(dx, tmpx, Nx));
      fflush(file);
   }
}

void outdenz(cuDoubleComplex ***psi, double *tmpx, double *tmpy, FILE *file) {
   long cnti, cntj, cntk;

   for (cntk = 0; cntk < Nz; cntk += outstpz) {
      for (cntj = 0; cntj < Ny; cntj ++) {
         for (cnti = 0; cnti < Nx; cnti ++) {
            tmpx[cnti] = cuCabs(psi[cnti][cntj][cntk]);
            tmpx[cnti] *= tmpx[cnti];
         }
         tmpy[cntj] = simpint(dx, tmpx, Nx);
      }
      fprintf(file, "%8le %8le\n", z[cntk], simpint(dy, tmpy, Ny));
      fflush(file);
   }
}

void outdenxy(cuDoubleComplex ***psi, double *tmpz, FILE *file) {
   long cnti, cntj, cntk;

   for (cnti = 0; cnti < Nx; cnti += outstpx) {
      for (cntj = 0; cntj < Ny; cntj += outstpy) {
         for (cntk = 0; cntk < Nz; cntk ++) {
            tmpz[cntk] = cuCabs(psi[cnti][cntj][cntk]);
            tmpz[cntk] *= tmpz[cntk];
         }
         fprintf(file, "%8le %8le %8le\n", x[cnti], y[cntj], simpint(dz, tmpz, Nz));
         fflush(file);
      }
   }

   return;
}

void outdenxz(cuDoubleComplex ***psi, double *tmpy, FILE *file) {
   long cnti, cntj, cntk;

   for (cnti = 0; cnti < Nx; cnti += outstpx) {
      for (cntk = 0; cntk < Nz; cntk += outstpz) {
         for (cntj = 0; cntj < Ny; cntj ++) {
            tmpy[cntj] = cuCabs(psi[cnti][cntj][cntk]);
            tmpy[cntj] *= tmpy[cntj];
         }
         fprintf(file, "%8le %8le %8le\n", x[cnti], z[cntk], simpint(dy, tmpy, Ny));
         fflush(file);
      }
   }

   return;
}

void outdenyz(cuDoubleComplex ***psi, double *tmpx, FILE *file) {
   long cnti, cntj, cntk;

   for (cntj = 0; cntj < Ny; cntj += outstpy) {
      for (cntk = 0; cntk < Nz; cntk += outstpz) {
         for (cnti = 0; cnti < Nx; cnti ++) {
            tmpx[cnti] = cuCabs(psi[cnti][cntj][cntk]) * cuCabs(psi[cnti][cntj][cntk]);
            fprintf(file, "%8le %8le %8le\n", y[cntj], z[cntk], simpint(dx, tmpx, Nx));
            fflush(file);
         }
      }
   }

   return;
}

void outpsi2xz(cuDoubleComplex ***psi, FILE *file) {
   long cnti, cntk;

   for (cnti = 0; cnti < Nx; cnti += outstpx) {
      for (cntk = 0; cntk < Nz; cntk += outstpz) {
         fprintf(file, "%8le %8le %8le\n", x[cnti], z[cntk], cuCabs(psi[cnti][Ny2][cntk]) * cuCabs(psi[cnti][Ny2][cntk]));
      }
      fprintf(file, "\n");
      fflush(file);
   }

   return;
}

void outpsi2xy(cuDoubleComplex ***psi, FILE *file) {
   long cnti, cntj;

   for (cnti = 0; cnti < Nx; cnti += outstpx) {
      for (cntj = 0; cntj < Ny; cntj += outstpy) {
         fprintf(file, "%8le %8le %8le\n", x[cnti], y[cntj], cuCabs(psi[cnti][cntj][Nz2]) * cuCabs(psi[cnti][cntj][Nz2]));
      }
      fprintf(file, "\n");
      fflush(file);
   }

   return;
}


==> DBEC-GP-CUDA_v3_0/src/utils/cfg.c <==
/**
 * DBEC-GP-CUDA programs are developed by:
 *
 * Vladimir Loncar, Antun Balaz, Aleksandar Bogojevic
 * (Scientific Computing Laboratory, Institute of Physics Belgrade, Serbia)
 *
 * Srdjan Skrbic
 * (Department of Mathematics and Informatics, Faculty of Sciences, University of Novi Sad, Serbia)
 *
 * Paulsamy Muruganandam
 * (Bharathidasan University, Tamil Nadu, India)
 *
 * Sadhan K. Adhikari
 * (UNESP - Sao Paulo State University, Brazil)
 *
 *
 * Public use and modification of this code are allowed provided that the
 * following papers are cited:
 * [1] V. Loncar et al., Comput. Phys. Commun. 200 (2016) 406.
 * [2] R. Kishor Kumar et al., Comput. Phys. Commun. 195 (2015) 117.
 *
 * The authors would be grateful for all information and/or comments
 * regarding the use of the code.
 */

#include "cfg.h"

/**
 *    Configuration file parsing.
 *    cfg_file - stands for a configuration file, which is supplied on a command
 *    line
 */
int cfg_init(const char *cfg_file) {
   FILE *file;
   char buf[256];

   file = fopen(cfg_file, "r");
   if (! file) return 0;

   cfg_size = 0;
   while (fgets(buf, 256, file) != NULL) {
      if (sscanf(buf, "%s = %s", cfg_key[cfg_size], cfg_val[cfg_size]) == 2)
         cfg_size ++;
   }

   fclose(file);

   return cfg_size;
}

/**
 *    Configuration property value.
 *    key - property
 */
char *cfg_read(const char *key) {
   int i;

   for (i = 0; i < cfg_size; i ++)
      if (! strcmp(key, cfg_key[i])) return cfg_val[i];

   return NULL;
}


==> DBEC-GP-CUDA_v3_0/src/utils/cfg.h <==
/**
 * DBEC-GP-CUDA programs are developed by:
 *
 * Vladimir Loncar, Antun Balaz, Aleksandar Bogojevic
 * (Scientific Computing Laboratory, Institute of Physics Belgrade, Serbia)
 *
 * Srdjan Skrbic
 * (Department of Mathematics and Informatics, Faculty of Sciences, University of Novi Sad, Serbia)
 *
 * Paulsamy Muruganandam
 * (Bharathidasan University, Tamil Nadu, India)
 *
 * Sadhan K. Adhikari
 * (UNESP - Sao Paulo State University, Brazil)
 *
 *
 * Public use and modification of this code are allowed provided that the
 * following papers are cited:
 * [1] V. Loncar et al., Comput. Phys. Commun. 200 (2016) 406.
 * [2] R. Kishor Kumar et al., Comput. Phys. Commun. 195 (2015) 117.
 *
 * The authors would be grateful for all information and/or comments
 * regarding the use of the code.
 */

#include <stdio.h>
#include <stdlib.h>
#include <string.h>

int cfg_size;
char cfg_key[256][256], cfg_val[256][256];

int cfg_init(const char *);
char *cfg_read(const char *);


==> DBEC-GP-CUDA_v3_0/src/utils/diffint.cu <==
/**
 * DBEC-GP-CUDA programs are developed by:
 *
 * Vladimir Loncar, Antun Balaz, Aleksandar Bogojevic
 * (Scientific Computing Laboratory, Institute of Physics Belgrade, Serbia)
 *
 * Srdjan Skrbic
 * (Department of Mathematics and Informatics, Faculty of Sciences, University of Novi Sad, Serbia)
 *
 * Paulsamy Muruganandam
 * (Bharathidasan University, Tamil Nadu, India)
 *
 * Sadhan K. Adhikari
 * (UNESP - Sao Paulo State University, Brazil)
 *
 *
 * Public use and modification of this code are allowed provided that the
 * following papers are cited:
 * [1] V. Loncar et al., Comput. Phys. Commun. 200 (2016) 406.
 * [2] R. Kishor Kumar et al., Comput. Phys. Commun. 195 (2015) 117.
 *
 * The authors would be grateful for all information and/or comments
 * regarding the use of the code.
 */

extern "C" {
#include "diffint.cuh"
}

/**
 *    Spatial 1D integration with Simpson's rule.
 *    h - space step
 *    f - array with the function values
 *    N - number of integration points
 */
__device__ __host__ double simpint(double h, double *f, long N) {
   long cnti;
   double sum, sumi, sumj, sumk;

   sumi = 0.; sumj = 0.; sumk = 0.;

   for(cnti = 1; cnti < N - 1; cnti += 2) {
      sumi += f[cnti];
      sumj += f[cnti - 1];
      sumk += f[cnti + 1];
   }

   sum = sumj + 4. * sumi + sumk;
   if(N % 2 == 0) sum += (5. * f[N - 1] + 8. * f[N - 2] - f[N - 3]) / 4.;

   return sum * h / 3.;
}

double *sum, *sumi, *sumj, *sumk;
double *tsumi, *tsumj, *tsumk;

void simpint_init(long N) {
   sum = alloc_double_vector_device(1);
   sumi = alloc_double_vector_device(1);
   sumj = alloc_double_vector_device(1);
   sumk = alloc_double_vector_device(1);

   long tempsize = ceil(1. * N / CUDA_BLOCK_SIZE / 2);

   tsumi = alloc_double_vector_device(tempsize);
   tsumj = alloc_double_vector_device(tempsize);
   tsumk = alloc_double_vector_device(tempsize);
}

void simpint_destroy() {
   free_double_vector_device(sum);
   free_double_vector_device(sumi);
   free_double_vector_device(sumj);
   free_double_vector_device(sumk);

   free_double_vector_device(tsumi);
   free_double_vector_device(tsumj);
   free_double_vector_device(tsumk);
}

__global__ void simpint2d_kernel(double h, cudaPitchedPtr matrix, double *vector, long N1, long N2) {
   long cnti;
   double *matrixrow;

   for (cnti = TID_X; cnti < N1; cnti += GRID_STRIDE_X) {
      matrixrow = get_double_matrix_row(matrix, cnti);

      vector[cnti] = simpint(h, matrixrow, N2);
   }
}

__global__ void simpint3d_kernel(double h, cudaPitchedPtr tensor, cudaPitchedPtr matrix, long N1, long N2, long N3) {
   long cnti, cntj;
   double *tensorrow, *matrixrow;

   for (cnti = TID_Y; cnti < N1; cnti += GRID_STRIDE_Y) {
      matrixrow = get_double_matrix_row(matrix, cnti);

      for (cntj = TID_X; cntj < N2; cntj += GRID_STRIDE_X) {
         tensorrow = get_double_tensor_row(tensor, cnti, cntj);

         matrixrow[cntj] = simpint(h, tensorrow, N3);
      }
   }
}

double simpint_gpu(double h, double *f, long N) {
   double f_sum;

   dim3 int_dimBlock;
   dim3 int_dimGrid;
   int int_shmemSize;

   int_dimBlock.x = CUDA_BLOCK_SIZE;
   int_dimGrid.x = ceil(1. * N / int_dimBlock.x / 2);
   int_shmemSize = 3 * int_dimBlock.x * sizeof(double);

   simpint1d_kernel1<<<int_dimGrid, int_dimBlock, int_shmemSize>>>(tsumi, tsumj, tsumk, f + 1, f, f + 2, N - 2, 2);
   simpint1d_kernel1<<<1, int_dimBlock, int_shmemSize>>>(sumi, sumj, sumk, tsumi, tsumj, tsumk, int_dimGrid.x, 1);
   simpint1d_kernel2<<<1,1>>>(h, sum, sumi, sumj, sumk, f, N);

   cudaMemcpy(&f_sum, sum, 1 * sizeof(double), cudaMemcpyDeviceToHost);

   return f_sum;
}

__global__ void simpint1d_kernel1(double *sumi, double *sumj, double *sumk, double *ini, double *inj, double *ink, long N, int step) {
   extern __shared__ double psumi[];
   double *psumj = &psumi[blockDim.x];
   double *psumk = &psumi[2 * blockDim.x];
   double tsumi = 0.;
   double tsumj = 0.;
   double tsumk = 0.;

   int tid = threadIdx.x;
   long index = (blockIdx.x*blockDim.x + tid) * step;

   if (index < N) {
      tsumi += ini[index];
      tsumj += inj[index];
      tsumk += ink[index];
   }

   psumi[tid] = tsumi;
   psumj[tid] = tsumj;
   psumk[tid] = tsumk;

   __syncthreads();

   // Start the shared memory loop on the next power of 2 less than the block size.
   // If block size is not a power of 2, accumulate the intermediate sums in the remainder range.
   int floorPow2 = blockDim.x;

   if (floorPow2 & (floorPow2-1)) {
      while (floorPow2 & (floorPow2-1)) {
         floorPow2 &= floorPow2-1;
      }
      if (tid >= floorPow2) {
         psumi[tid - floorPow2] += psumi[tid];
         psumj[tid - floorPow2] += psumj[tid];
         psumk[tid - floorPow2] += psumk[tid];
      }
      __syncthreads();
   }

   for (int activeThreads = floorPow2 >> 1; activeThreads; activeThreads >>= 1) {
      if (tid < activeThreads) {
         psumi[tid] += psumi[tid+activeThreads];
         psumj[tid] += psumj[tid+activeThreads];
         psumk[tid] += psumk[tid+activeThreads];
      }
      __syncthreads();
   }

   if (tid == 0) {
      sumi[blockIdx.x] = psumi[0];
      sumj[blockIdx.x] = psumj[0];
      sumk[blockIdx.x] = psumk[0];
   }
}

__global__ void simpint1d_kernel2(double h, double *sum, double *sumi, double *sumj, double *sumk, double *f, long N) {
   *sum = *sumj + 4. * *sumi + *sumk;
   if(N % 2 == 0) *sum += (5. * f[N - 1] + 8. * f[N - 2] - f[N - 3]) / 4.;
   *sum = *sum * h / 3.;
}

/**
 *    Richardson extrapolation formula for calculation of space derivatives.
 *    h  - space step
 *    f  - array with the function values
 *    df - array with the first derivatives of the function
 *    N  - number of space mesh points
 */
void diff(double h, double *f, double *df, long N) {
   dim3 dimBlock(CUDA_BLOCK_SIZE);
   dim3 dimGrid(ceil(1. * N/dimBlock.x));

   diff_kernel<<<dimBlock,dimGrid>>>(h, f, df, N);
}

__global__ void diff_kernel(double h, double *f, double *df, long N) {
   long index = threadIdx.x + blockDim.x * blockIdx.x;

   if (index == 0) {
      df[index] = 0.;
   }

   if (index == 1) {
      df[index] = (f[2] - f[0]) / (2. * h);
   }

   if (index > 1 && index < N - 2) {
      df[index] = (f[index - 2] - 8. * f[index - 1] + 8. * f[index + 1] - f[index + 2]) / (12. * h);
   }

   if (index == N - 2) {
      df[index] = (f[N - 1] - f[N - 3]) / (2. * h);
   }

   if (index == N - 1) {
      df[index] = 0.;
   }

}

/**
 *    Gauss-Legendre N-point quadrature formula.
 */
void gauleg(double x1, double x2, double *x, double *w, long N) {
   long m, j, i;
   double z1, z, xm, xl, pp, p3, p2, p1;

   m = (N + 1) / 2;
   xm = 0.5 * (x2 + x1);
   xl = 0.5 * (x2 - x1);
   for(i = 1; i <= m; i ++) {
      z = cos(4. * atan(1.) * (i - 0.25) / (N + 0.5));
      do {
         p1 = 1.;
         p2 = 0.;
         for(j = 1; j <= N; j ++) {
            p3 = p2;
            p2 = p1;
            p1 = ((2. * j - 1.) * z * p2 - (j - 1.) * p3) / j;
         }
         pp = N * (z * p1 - p2) / (z * z - 1.);
         z1 = z;
         z = z1 - p1 / pp;
      } while (fabs(z - z1) > GAULEG_EPS);
      x[i] = xm - xl * z;
      x[N + 1 - i] = xm + xl * z;
      w[i] = 2. * xl / ((1. - z * z) * pp * pp);
      w[N + 1 - i] = w[i];
   }

   return;
}


==> DBEC-GP-CUDA_v3_0/src/utils/mem.c <==
/**
 * DBEC-GP-CUDA programs are developed by:
 *
 * Vladimir Loncar, Antun Balaz, Aleksandar Bogojevic
 * (Scientific Computing Laboratory, Institute of Physics Belgrade, Serbia)
 *
 * Srdjan Skrbic
 * (Department of Mathematics and Informatics, Faculty of Sciences, University of Novi Sad, Serbia)
 *
 * Paulsamy Muruganandam
 * (Bharathidasan University, Tamil Nadu, India)
 *
 * Sadhan K. Adhikari
 * (UNESP - Sao Paulo State University, Brazil)
 *
 *
 * Public use and modification of this code are allowed provided that the
 * following papers are cited:
 * [1] V. Loncar et al., Comput. Phys. Commun. 200 (2016) 406.
 * [2] R. Kishor Kumar et al., Comput. Phys. Commun. 195 (2015) 117.
 *
 * The authors would be grateful for all information and/or comments
 * regarding the use of the code.
 */

#include "mem.h"

/* Host memory allocation */

/**
 *    Double vector allocation
 */
double *alloc_double_vector(long Nx) {
   double *vector;

   if((vector = (double *) malloc((size_t) (Nx * sizeof(double)))) == NULL) {
      fprintf(stderr, "Failed to allocate memory for the vector.\n");
      exit(EXIT_FAILURE);
   }

   return vector;
}

/**
 *    Complex vector allocation
 */
cuDoubleComplex *alloc_complex_vector(long Nx) {
   cuDoubleComplex *vector;

   if((vector = (cuDoubleComplex *) malloc((size_t) (Nx * sizeof(cuDoubleComplex)))) == NULL) {
      fprintf(stderr, "Failed to allocate memory for the vector.\n");
      exit(EXIT_FAILURE);
   }

   return vector;
}

/**
 *    Double matrix allocation
 */
double **alloc_double_matrix(long Nx, long Ny) {
   long cnti;
   double **matrix;

   if((matrix = (double **) malloc((size_t) (Nx * sizeof(double *)))) == NULL) {
      fprintf(stderr, "Failed to allocate memory for the matrix.\n");
      exit(EXIT_FAILURE);
   }
   if((matrix[0] = (double *) malloc((size_t) (Nx * Ny * sizeof(double)))) == NULL) {
      fprintf(stderr, "Failed to allocate memory for the matrix.\n");
      exit(EXIT_FAILURE);
   }
   for(cnti = 1; cnti < Nx; cnti ++)
      matrix[cnti] = matrix[cnti - 1] + Ny;

   return matrix;
}

/**
 *    Complex matrix allocation
 */
cuDoubleComplex **alloc_complex_matrix(long Nx, long Ny) {
   long cnti;
   cuDoubleComplex **matrix;

   if((matrix = (cuDoubleComplex **) malloc((size_t) (Nx * sizeof(cuDoubleComplex *)))) == NULL) {
      fprintf(stderr, "Failed to allocate memory for the matrix.\n");
      exit(EXIT_FAILURE);
   }
   if((matrix[0] = (cuDoubleComplex *) malloc((size_t) (Nx * Ny * sizeof(cuDoubleComplex)))) == NULL) {
      fprintf(stderr, "Failed to allocate memory for the matrix.\n");
      exit(EXIT_FAILURE);
   }
   for(cnti = 1; cnti < Nx; cnti ++)
      matrix[cnti] = matrix[cnti - 1] + Ny;

   return matrix;
}

/**
 *    Double tensor allocation
 */
double ***alloc_double_tensor(long Nx, long Ny, long Nz) {
   long cnti, cntj;
   double ***tensor;

   if((tensor = (double ***) malloc((size_t) (Nx * sizeof(double **)))) == NULL) {
      fprintf(stderr, "Failed to allocate memory for the tensor.\n");
      exit(EXIT_FAILURE);
   }
   if((tensor[0] = (double **) malloc((size_t) (Nx * Ny * sizeof(double *)))) == NULL) {
      fprintf(stderr, "Failed to allocate memory for the tensor.\n");
      exit(EXIT_FAILURE);
   }
   if((tensor[0][0] = (double *) malloc((size_t) (Nx * Ny * Nz * sizeof(double)))) == NULL) {
      fprintf(stderr, "Failed to allocate memory for the tensor.\n");
      exit(EXIT_FAILURE);
   }
   for(cntj = 1; cntj < Ny; cntj ++)
      tensor[0][cntj] = tensor[0][cntj-1] + Nz;
   for(cnti = 1; cnti < Nx; cnti ++) {
      tensor[cnti] = tensor[cnti - 1] + Ny;
      tensor[cnti][0] = tensor[cnti - 1][0] + Ny * Nz;
      for(cntj = 1; cntj < Ny; cntj ++)
         tensor[cnti][cntj] = tensor[cnti][cntj - 1] + Nz;
   }

   return tensor;
}

/**
 *    Complex tensor allocation
 */
cuDoubleComplex ***alloc_complex_tensor(long Nx, long Ny, long Nz) {
   long cnti, cntj;
   cuDoubleComplex ***tensor;

   if((tensor = (cuDoubleComplex ***) malloc((size_t) (Nx * sizeof(cuDoubleComplex **)))) == NULL) {
      fprintf(stderr, "Failed to allocate memory for the tensor.\n");
      exit(EXIT_FAILURE);
   }
   if((tensor[0] = (cuDoubleComplex **) malloc((size_t) (Nx * Ny * sizeof(cuDoubleComplex *)))) == NULL) {
      fprintf(stderr, "Failed to allocate memory for the tensor.\n");
      exit(EXIT_FAILURE);
   }
   if((tensor[0][0] = (cuDoubleComplex *) malloc((size_t) (Nx * Ny * Nz * sizeof(cuDoubleComplex)))) == NULL) {
      fprintf(stderr, "Failed to allocate memory for the tensor.\n");
      exit(EXIT_FAILURE);
   }
   for(cntj = 1; cntj < Ny; cntj ++)
      tensor[0][cntj] = tensor[0][cntj-1] + Nz;
   for(cnti = 1; cnti < Nx; cnti ++) {
      tensor[cnti] = tensor[cnti - 1] + Ny;
      tensor[cnti][0] = tensor[cnti - 1][0] + Ny * Nz;
      for(cntj = 1; cntj < Ny; cntj ++)
         tensor[cnti][cntj] = tensor[cnti][cntj - 1] + Nz;
   }

   return tensor;
}

/* Host memory release */

/**
 *    Free double vector
 */
void free_double_vector(double *vector) {
   free((char *) vector);
}

/**
 *    Free complex vector
 */
void free_complex_vector(cuDoubleComplex *vector) {
   free((char *) vector);
}

/**
 *    Free double matrix
 */
void free_double_matrix(double **matrix) {
   free((char *) matrix[0]);
   free((char *) matrix);
}

/**
 *    Free complex matrix
 */
void free_complex_matrix(cuDoubleComplex **matrix) {
   free((char *) matrix[0]);
   free((char *) matrix);
}

/**
 *    Free double tensor
 */
void free_double_tensor(double ***tensor) {
   free((char *) tensor[0][0]);
   free((char *) tensor[0]);
   free((char *) tensor);
}

/**
 *    Free complex tensor
 */
void free_complex_tensor(cuDoubleComplex ***tensor) {
   free((char *) tensor[0][0]);
   free((char *) tensor[0]);
   free((char *) tensor);
}

/* Pinned memory functions */

/**
 *    Pin allocated double matrix
 */
void pin_double_matrix(double **matrix, long Nx, long Ny) {
   if(cudaHostRegister((void *) matrix[0], Nx * Ny * sizeof(double), cudaHostRegisterMapped) != cudaSuccess) {
      fprintf(stderr, "Failed to pin memory for double matrix.\n");
      cudaError_t error = cudaGetLastError();
      fprintf(stderr, "CUDA error: %s\n", cudaGetErrorString(error));
      exit(EXIT_FAILURE);
   }
}

/**
 *    Pin allocated complex matrix
 */
void pin_complex_matrix(cuDoubleComplex **matrix, long Nx, long Ny) {
   if(cudaHostRegister((void *) matrix[0], Nx * Ny * sizeof(cuDoubleComplex), cudaHostRegisterMapped) != cudaSuccess) {
      fprintf(stderr, "Failed to pin memory for complex matrix.\n");
      cudaError_t error = cudaGetLastError();
      fprintf(stderr, "CUDA error: %s\n", cudaGetErrorString(error));
      exit(EXIT_FAILURE);
   }
}

/**
 *    Pin allocated double tensor
 */
void pin_double_tensor(double ***tensor, long Nx, long Ny, long Nz) {
   if(cudaHostRegister((void *) tensor[0][0], Nx * Ny * Nz * sizeof(double), cudaHostRegisterMapped) != cudaSuccess) {
      fprintf(stderr, "Failed to pin memory for double tensor.\n");
      cudaError_t error = cudaGetLastError();
      fprintf(stderr, "CUDA error: %s\n", cudaGetErrorString(error));
      exit(EXIT_FAILURE);
   }
}

/**
 *    Pin allocated complex tensor
 */
void pin_complex_tensor(cuDoubleComplex ***tensor, long Nx, long Ny, long Nz) {
   if(cudaHostRegister((void *) tensor[0][0], Nx * Ny * Nz * sizeof(cuDoubleComplex), cudaHostRegisterMapped) != cudaSuccess) {
      fprintf(stderr, "Failed to pin memory for complex tensor.\n");
      cudaError_t error = cudaGetLastError();
      fprintf(stderr, "CUDA error: %s\n", cudaGetErrorString(error));
      exit(EXIT_FAILURE);
   }
}

/* Mapped memory functions */

/**
 *    Map pinned double matrix
 */
struct cudaPitchedPtr map_double_matrix(double **tensor, long Nx, long Ny) {
   double *d_tensor;

   if(cudaHostGetDevicePointer((void **) &d_tensor, tensor[0], 0) != cudaSuccess) {
      fprintf(stderr, "Failed to get device pointer for double matrix in mapped memory.\n");
      cudaError_t error = cudaGetLastError();
      fprintf(stderr, "CUDA error: %s\n", cudaGetErrorString(error));
      exit(EXIT_FAILURE);
   }

   return make_cudaPitchedPtr(d_tensor, Ny * sizeof(double), Ny * sizeof(double), Nx);
}

/**
 *    Map pinned complex matrix
 */
struct cudaPitchedPtr map_complex_matrix(cuDoubleComplex **matrix, long Nx, long Ny) {
   cuDoubleComplex *d_matrix;

   if(cudaHostGetDevicePointer((void **) &d_matrix, matrix[0], 0) != cudaSuccess) {
      fprintf(stderr, "Failed to get device pointer for complex matrix in mapped memory.\n");
      cudaError_t error = cudaGetLastError();
      fprintf(stderr, "CUDA error: %s\n", cudaGetErrorString(error));
      exit(EXIT_FAILURE);
   }

   return make_cudaPitchedPtr(d_matrix, Ny * sizeof(cuDoubleComplex), Ny * sizeof(cuDoubleComplex), Nx);
}

/**
 *    Map pinned double tensor
 */
struct cudaPitchedPtr map_double_tensor(double ***tensor, long Nx, long Ny, long Nz) {
   double *d_tensor;

   if(cudaHostGetDevicePointer((void **) &d_tensor, tensor[0][0], 0) != cudaSuccess) {
      fprintf(stderr, "Failed to get device pointer for double tensor in mapped memory.\n");
      cudaError_t error = cudaGetLastError();
      fprintf(stderr, "CUDA error: %s\n", cudaGetErrorString(error));
      exit(EXIT_FAILURE);
   }

   return make_cudaPitchedPtr(d_tensor, Nz * sizeof(double), Nz * sizeof(double), Ny);
}

/**
 *    Map pinned complex tensor
 */
struct cudaPitchedPtr map_complex_tensor(cuDoubleComplex ***tensor, long Nx, long Ny, long Nz) {
   cuDoubleComplex *d_tensor;

   if(cudaHostGetDevicePointer((void **) &d_tensor, tensor[0][0], 0) != cudaSuccess) {
      fprintf(stderr, "Failed to get device pointer for complex tensor in mapped memory.\n");
      cudaError_t error = cudaGetLastError();
      fprintf(stderr, "CUDA error: %s\n", cudaGetErrorString(error));
      exit(EXIT_FAILURE);
   }

   return make_cudaPitchedPtr(d_tensor, Nz * sizeof(cuDoubleComplex), Nz * sizeof(cuDoubleComplex), Ny);
}

/* Pinned/mapped memory release */

/**
 *    Free pinned/mapped double matrix
 */
void free_pinned_double_matrix(double **matrix) {
   if (cudaHostUnregister(matrix[0]) != cudaSuccess) {
      fprintf(stderr, "Failed to unregister pinned memory for double matrix.\n");
      cudaError_t error = cudaGetLastError();
      fprintf(stderr, "CUDA error: %s\n", cudaGetErrorString(error));
      exit(EXIT_FAILURE);
   }

   free_double_matrix(matrix);
}

/**
 *    Free pinned/mapped complex matrix
 */
void free_pinned_complex_matrix(cuDoubleComplex **matrix) {
   if (cudaHostUnregister(matrix[0]) != cudaSuccess) {
      fprintf(stderr, "Failed to unregister pinned memory for complex matrix.\n");
      cudaError_t error = cudaGetLastError();
      fprintf(stderr, "CUDA error: %s\n", cudaGetErrorString(error));
      exit(EXIT_FAILURE);
   }

   free_complex_matrix(matrix);
}

/**
 *    Free pinned/mapped double tensor
 */
void free_pinned_double_tensor(double ***tensor) {
   if (cudaHostUnregister(tensor[0][0]) != cudaSuccess) {
      fprintf(stderr, "Failed to unregister pinned memory for double tensor.\n");
      cudaError_t error = cudaGetLastError();
      fprintf(stderr, "CUDA error: %s\n", cudaGetErrorString(error));
      exit(EXIT_FAILURE);
   }

   free_double_tensor(tensor);
}

/**
 *    Free pinned/mapped complex tensor
 */
void free_pinned_complex_tensor(cuDoubleComplex ***tensor) {
   if (cudaHostUnregister(tensor[0][0]) != cudaSuccess) {
      fprintf(stderr, "Failed to unregister pinned memory for complex tensor.\n");
      cudaError_t error = cudaGetLastError();
      fprintf(stderr, "CUDA error: %s\n", cudaGetErrorString(error));
      exit(EXIT_FAILURE);
   }

   free_complex_tensor(tensor);
}

/* CUDA memory functions */

/**
 *    Double vector allocation on CUDA device
 */
double *alloc_double_vector_device(long Nx) {
   double *vector;

   if(cudaMalloc((void**) &vector, Nx * sizeof(double)) != cudaSuccess) {
      fprintf(stderr, "Failed to allocate device memory for the CUDA double vector.\n");
      cudaError_t error = cudaGetLastError();
      fprintf(stderr, "CUDA error: %s\n", cudaGetErrorString(error));
      exit(EXIT_FAILURE);
   }

   return vector;
}

/**
 *    Complex vector allocation on CUDA device
 */
cuDoubleComplex *alloc_complex_vector_device(long Nx) {
   cuDoubleComplex *vector;

   if(cudaMalloc((void**) &vector, Nx * sizeof(cuDoubleComplex)) != cudaSuccess) {
      fprintf(stderr, "Failed to allocate device memory for the CUDA complex vector.\n");
      cudaError_t error = cudaGetLastError();
      fprintf(stderr, "CUDA error: %s\n", cudaGetErrorString(error));
      exit(EXIT_FAILURE);
   }

   return vector;
}

/**
 *    Double matrix allocation on CUDA device
 */
struct cudaPitchedPtr alloc_double_matrix_device(long Nx, long Ny) {
   struct cudaPitchedPtr matrix;

   if(cudaMalloc3D(&matrix, make_cudaExtent(Ny * sizeof(double), Nx, 1)) != cudaSuccess) {
      fprintf(stderr, "Failed to allocate device memory for the CUDA double matrix.\n");
      cudaError_t error = cudaGetLastError();
      fprintf(stderr, "CUDA error: %s\n", cudaGetErrorString(error));
      exit(EXIT_FAILURE);
   }

   return matrix;
}

/**
 *    Complex matrix allocation on CUDA device
 */
struct cudaPitchedPtr alloc_complex_matrix_device(long Nx, long Ny) {
   struct cudaPitchedPtr matrix;

   if(cudaMalloc3D(&matrix, make_cudaExtent(Ny * sizeof(cuDoubleComplex), Nx, 1)) != cudaSuccess) {
      fprintf(stderr, "Failed to allocate device memory for the CUDA complex matrix.\n");
      cudaError_t error = cudaGetLastError();
      fprintf(stderr, "CUDA error: %s\n", cudaGetErrorString(error));
      exit(EXIT_FAILURE);
   }

   return matrix;
}

/**
 *    Double tensor allocation on CUDA device
 */
struct cudaPitchedPtr alloc_double_tensor_device(long Nx, long Ny, long Nz) {
   struct cudaPitchedPtr tensor;

   if(cudaMalloc3D(&tensor, make_cudaExtent(Nz * sizeof(double), Ny, Nx)) != cudaSuccess) {
      fprintf(stderr, "Failed to allocate device memory for the CUDA double tensor.\n");
      cudaError_t error = cudaGetLastError();
      fprintf(stderr, "CUDA error: %s\n", cudaGetErrorString(error));
      exit(EXIT_FAILURE);
   }

   return tensor;
}

/**
 *    Complex tensor allocation on CUDA device
 */
struct cudaPitchedPtr alloc_complex_tensor_device(long Nx, long Ny, long Nz) {
   struct cudaPitchedPtr tensor;

   if(cudaMalloc3D(&tensor, make_cudaExtent(Nz * sizeof(cuDoubleComplex), Ny, Nx)) != cudaSuccess) {
      fprintf(stderr, "Failed to allocate device memory for the CUDA complex tensor.\n");
      cudaError_t error = cudaGetLastError();
      fprintf(stderr, "CUDA error: %s\n", cudaGetErrorString(error));
      exit(EXIT_FAILURE);
   }

   return tensor;
}

/**
 *    Free double vector on CUDA device
 */
void free_double_vector_device(double *vector) {
   if (cudaFree(vector) != cudaSuccess) {
      fprintf(stderr, "Failed to free device memory for double vector.\n");
      cudaError_t error = cudaGetLastError();
      fprintf(stderr, "CUDA error: %s\n", cudaGetErrorString(error));
      exit(EXIT_FAILURE);
   }
}

/**
 *    Free complex vector on CUDA device
 */
void free_complex_vector_device(cuDoubleComplex *vector) {
   if (cudaFree(vector) != cudaSuccess) {
      fprintf(stderr, "Failed to free device memory for complex vector.\n");
      cudaError_t error = cudaGetLastError();
      fprintf(stderr, "CUDA error: %s\n", cudaGetErrorString(error));
      exit(EXIT_FAILURE);
   }
}

/**
 *    Free double matrix on CUDA device
 */
void free_double_matrix_device(struct cudaPitchedPtr matrix) {
   if (cudaFree(matrix.ptr) != cudaSuccess) {
      fprintf(stderr, "Failed to free device memory for double matrix.\n");
      cudaError_t error = cudaGetLastError();
      fprintf(stderr, "CUDA error: %s\n", cudaGetErrorString(error));
      exit(EXIT_FAILURE);
   }
}

/**
 *    Free complex matrix on CUDA device
 */
void free_complex_matrix_device(struct cudaPitchedPtr matrix) {
   if (cudaFree(matrix.ptr) != cudaSuccess) {
      fprintf(stderr, "Failed to free device memory for complex matrix.\n");
      cudaError_t error = cudaGetLastError();
      fprintf(stderr, "CUDA error: %s\n", cudaGetErrorString(error));
      exit(EXIT_FAILURE);
   }
}

/**
 *    Free double tensor on CUDA device
 */
void free_double_tensor_device(struct cudaPitchedPtr tensor) {
   if (cudaFree(tensor.ptr) != cudaSuccess) {
      fprintf(stderr, "Failed to free device memory for double tensor.\n");
      cudaError_t error = cudaGetLastError();
      fprintf(stderr, "CUDA error: %s\n", cudaGetErrorString(error));
      exit(EXIT_FAILURE);
   }
}

/**
 *    Free complex tensor on CUDA device
 */
void free_complex_tensor_device(struct cudaPitchedPtr tensor) {
   if (cudaFree(tensor.ptr) != cudaSuccess) {
      fprintf(stderr, "Failed to free device memory for complex tensor.\n");
      cudaError_t error = cudaGetLastError();
      fprintf(stderr, "CUDA error: %s\n", cudaGetErrorString(error));
      exit(EXIT_FAILURE);
   }
}


==> DBEC-GP-CUDA_v3_0/src/utils/mem.h <==
/**
 * DBEC-GP-CUDA programs are developed by:
 *
 * Vladimir Loncar, Antun Balaz, Aleksandar Bogojevic
 * (Scientific Computing Laboratory, Institute of Physics Belgrade, Serbia)
 *
 * Srdjan Skrbic
 * (Department of Mathematics and Informatics, Faculty of Sciences, University of Novi Sad, Serbia)
 *
 * Paulsamy Muruganandam
 * (Bharathidasan University, Tamil Nadu, India)
 *
 * Sadhan K. Adhikari
 * (UNESP - Sao Paulo State University, Brazil)
 *
 *
 * Public use and modification of this code are allowed provided that the
 * following papers are cited:
 * [1] V. Loncar et al., Comput. Phys. Commun. 200 (2016) 406.
 * [2] R. Kishor Kumar et al., Comput. Phys. Commun. 195 (2015) 117.
 *
 * The authors would be grateful for all information and/or comments
 * regarding the use of the code.
 */

#include <stdio.h>
#include <stdlib.h>
#include <cuda_runtime.h>
#include <cuComplex.h>

/* Host memory allocation */
double *alloc_double_vector(long);
cuDoubleComplex *alloc_complex_vector(long);
double **alloc_double_matrix(long, long);
cuDoubleComplex **alloc_complex_matrix(long, long);
double ***alloc_double_tensor(long, long, long);
cuDoubleComplex ***alloc_complex_tensor(long, long, long);

/* Host memory release */
void free_double_vector(double *);
void free_complex_vector(cuDoubleComplex *);
void free_double_matrix(double **);
void free_complex_matrix(cuDoubleComplex **);
void free_double_tensor(double ***);
void free_complex_tensor(cuDoubleComplex ***);

/* Pinned memory functions */
void pin_double_matrix(double **, long, long);
void pin_complex_matrix(cuDoubleComplex **, long, long);
void pin_double_tensor(double ***, long, long, long);
void pin_complex_tensor(cuDoubleComplex ***, long, long, long);

/* Mapped memory functions */
struct cudaPitchedPtr map_double_matrix(double **, long, long);
struct cudaPitchedPtr map_complex_matrix(cuDoubleComplex **, long, long);
struct cudaPitchedPtr map_double_tensor(double ***, long, long, long);
struct cudaPitchedPtr map_complex_tensor(cuDoubleComplex ***, long, long, long);

/* Pinned/mapped memory release */
void free_pinned_double_matrix(double **);
void free_pinned_complex_matrix(cuDoubleComplex **);
void free_pinned_double_tensor(double ***);
void free_pinned_complex_tensor(cuDoubleComplex ***);

/* CUDA memory allocation */
double *alloc_double_vector_device(long);
cuDoubleComplex *alloc_complex_vector_device(long);
struct cudaPitchedPtr alloc_double_matrix_device(long, long);
struct cudaPitchedPtr alloc_complex_matrix_device(long, long);
struct cudaPitchedPtr alloc_double_tensor_device(long, long, long);
struct cudaPitchedPtr alloc_complex_tensor_device(long, long, long);

/* CUDA memory release */
void free_double_vector_device(double *);
void free_complex_vector_device(cuDoubleComplex *);
void free_double_matrix_device(struct cudaPitchedPtr);
void free_complex_matrix_device(struct cudaPitchedPtr);
void free_double_tensor_device(struct cudaPitchedPtr);
void free_complex_tensor_device(struct cudaPitchedPtr);

